The Crewther relation, schemes, gauges and fixed points

We investigate the Crewther relation at high loop order in a variety of renormalization schemes and gauges. By examining the properties of the relation in schemes other than modified minimal subtraction (MSbar) at the fixed points of Quantum Chromodynamics we propose a generalization of the Crewther relation that extends the MSbar construction of Broadhurst and Kataev. A derivation based on the properties of the renormalization group equation is provided for the generalization which is tested in various scenarios.

==> anc/qcdcrew.txt <==


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

        Electronic version of the functions comprising Delta_csb in 
           different gauges and schemes and additional equations

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca and Tf are the colour Casimirs.
d4AA, d4FA and d4FF are the rank 4 Casimirs.
Nf is the number of massless quarks.
N_A is the dimension of the adjoint representation of the colour group.
Nda is the dimension of the abelian subgroup.
Noda is the dimension of the complement.
psiprime(x) is the first derivative of psi(x).
psiprime3(x) is the third derivative of psi(x).
zn is zeta(n) where zeta(x) is the Riemann zeta function.

a is the coupling constant and al is the gauge parameter in the gauge and
scheme indicated on the left hand side of the equation.
ricp labels the new scheme given in section 6.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                         Linear covariant gauge

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


K_a_mmom =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 2591/12*Cf*Ca
          + 397/6*Cf^2
          + 62*Nf*Tf*Cf
          - 240*z5*Cf^2
          + 182*z3*Cf*Ca
          + 136*z3*Cf^2
          - 48*z3*Nf*Tf*Cf
          + 21/2*al*Cf*Ca
          - 12*al*z3*Cf*Ca
          + 21/4*al^2*Cf*Ca
          - 6*al^2*z3*Cf*Ca
          )

       + a^3*(
          - 1840145/288*Cf*Ca^2
          + 132421/72*Cf^2*Ca
          + 2471/12*Cf^3
          + 71251/18*Nf*Tf*Cf*Ca
          - 5092/9*Nf*Tf*Cf^2
          - 1568/3*Nf^2*Tf^2*Cf
          - 840*z7*Cf^2*Ca
          + 5040*z7*Cf^3
          + 11900/3*z5*Cf*Ca^2
          - 14740/3*z5*Cf^2*Ca
          - 5720*z5*Cf^3
          - 8000/3*z5*Nf*Tf*Cf*Ca
          + 2400*z5*Nf*Tf*Cf^2
          + 320*z5*Nf^2*Tf^2*Cf
          + 152329/48*z3*Cf*Ca^2
          + 3608*z3*Cf^2*Ca
          + 488*z3*Cf^3
          - 4312/3*z3*Nf*Tf*Cf*Ca
          - 4792/3*z3*Nf*Tf*Cf^2
          + 224*z3*Nf^2*Tf^2*Cf
          - 2113/2*z3^2*Cf*Ca^2
          + 160*z3^2*Nf*Tf*Cf*Ca
          + 4051/96*al*Cf*Ca^2
          - 397/4*al*Cf^2*Ca
          + 155/3*al*Nf*Tf*Cf*Ca
          + 360*al*z5*Cf^2*Ca
          + 391/8*al*z3*Cf*Ca^2
          - 204*al*z3*Cf^2*Ca
          - 40*al*z3*Nf*Tf*Cf*Ca
          - 99*al*z3^2*Cf*Ca^2
          + 6251/32*al^2*Cf*Ca^2
          - 397/8*al^2*Cf^2*Ca
          - 31/2*al^2*Nf*Tf*Cf*Ca
          + 180*al^2*z5*Cf^2*Ca
          - 2961/16*al^2*z3*Cf*Ca^2
          - 102*al^2*z3*Cf^2*Ca
          + 12*al^2*z3*Nf*Tf*Cf*Ca
          + 27/2*al^2*z3^2*Cf*Ca^2
          + 561/32*al^3*Cf*Ca^2
          - 63/4*al^3*z3*Cf*Ca^2
          );

K_alpha_mmom =

       + a^2*(
          + 21/4*Cf*Ca
          - 6*z3*Cf*Ca
          + 21/4*al*Cf*Ca
          - 6*al*z3*Cf*Ca
          )

       + a^3*(
          - 9773/32*Cf*Ca^2
          - 397/12*Cf^2*Ca
          + 341/3*Nf*Tf*Cf*Ca
          + 120*z5*Cf^2*Ca
          + 2109/8*z3*Cf*Ca^2
          - 68*z3*Cf^2*Ca
          - 88*z3*Nf*Tf*Cf*Ca
          - 33*z3^2*Cf*Ca^2
          + 2035/48*al*Cf*Ca^2
          - 397/12*al*Cf^2*Ca
          + 120*al*z5*Cf^2*Ca
          - 443/8*al*z3*Cf*Ca^2
          - 68*al*z3*Cf^2*Ca
          + 9*al*z3^2*Cf*Ca^2
          + 189/32*al^2*Cf*Ca^2
          - 27/4*al^2*z3*Cf*Ca^2
          );


K_a_momg =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 321/2*Cf*Ca
          + 63/4*Cf*Ca*al
          - 21/2*Cf*Ca*al^2
          + 7/4*Cf*Ca*al^3
          + 397/6*Cf^2
          + 158/3*Nf*Tf*Cf
          - 161/27*pi^2*Cf*Ca
          + 7*pi^2*Cf*Ca*al
          - 14/9*pi^2*Cf*Ca*al^2
          + 448/27*pi^2*Nf*Tf*Cf
          - 240*z5*Cf^2
          + 356/3*z3*Cf*Ca
          - 18*z3*Cf*Ca*al
          + 12*z3*Cf*Ca*al^2
          - 2*z3*Cf*Ca*al^3
          + 136*z3*Cf^2
          - 112/3*z3*Nf*Tf*Cf
          + 184/27*z3*pi^2*Cf*Ca
          - 8*z3*pi^2*Cf*Ca*al
          + 16/9*z3*pi^2*Cf*Ca*al^2
          - 512/27*z3*pi^2*Nf*Tf*Cf
          + 161/18*psiprime(1/3)*Cf*Ca
          - 21/2*psiprime(1/3)*Cf*Ca*al
          + 7/3*psiprime(1/3)*Cf*Ca*al^2
          - 224/9*psiprime(1/3)*Nf*Tf*Cf
          - 92/9*psiprime(1/3)*z3*Cf*Ca
          + 12*psiprime(1/3)*z3*Cf*Ca*al
          - 8/3*psiprime(1/3)*z3*Cf*Ca*al^2
          + 256/9*psiprime(1/3)*z3*Nf*Tf*Cf
          )

       + a^3*(
          - 5457913/1152*Cf*Ca^2
          + 327281/576*Cf*Ca^2*al
          - 66269/384*Cf*Ca^2*al^2
          + 217/96*Cf*Ca^2*al^3
          - 1783/128*Cf*Ca^2*al^4
          + 357/64*Cf*Ca^2*al^5
          - 49/128*Cf*Ca^2*al^6
          + 47353/36*Cf^2*Ca
          - 1191/8*Cf^2*Ca*al
          + 397/4*Cf^2*Ca*al^2
          - 397/24*Cf^2*Ca*al^3
          + 2471/12*Cf^3
          + 110051/36*Nf*Tf*Cf*Ca
          - 2197/9*Nf*Tf*Cf*Ca*al
          + 253/12*Nf*Tf*Cf*Ca*al^2
          - 3920/9*Nf*Tf*Cf^2
          - 4058/9*Nf^2*Tf^2*Cf
          - 14257/54*pi^2*Cf*Ca^2
          + 336299/972*pi^2*Cf*Ca^2*al
          - 78529/1296*pi^2*Cf*Ca^2*al^2
          - 1115/216*pi^2*Cf*Ca^2*al^3
          - 763/144*pi^2*Cf*Ca^2*al^4
          + 49/72*pi^2*Cf*Ca^2*al^5
          + 9131/162*pi^2*Cf^2*Ca
          - 397/6*pi^2*Cf^2*Ca*al
          + 397/27*pi^2*Cf^2*Ca*al^2
          + 35689/81*pi^2*Nf*Tf*Cf*Ca
          - 47950/243*pi^2*Nf*Tf*Cf*Ca*al
          + 1282/81*pi^2*Nf*Tf*Cf*Ca*al^2
          - 6656/81*pi^2*Nf*Tf*Cf^2
          - 8768/81*pi^2*Nf^2*Tf^2*Cf
          + 190267/11664*pi^4*Cf*Ca^2
          + 116683/8748*pi^4*Cf*Ca^2*al
          - 4459/1458*pi^4*Cf*Ca^2*al^2
          + 4501/3888*pi^4*Cf*Ca^2*al^3
          - 49/162*pi^4*Cf*Ca^2*al^4
          + 8960/729*pi^4*Nf*Tf*Cf*Ca
          - 76832/2187*pi^4*Nf*Tf*Cf*Ca*al
          + 1568/729*pi^4*Nf*Tf*Cf*Ca*al^2
          - 25088/729*pi^4*Nf^2*Tf^2*Cf
          - 840*z7*Cf^2*Ca
          + 5040*z7*Cf^3
          + 11900/3*z5*Cf*Ca^2
          - 9040/3*z5*Cf^2*Ca
          + 540*z5*Cf^2*Ca*al
          - 360*z5*Cf^2*Ca*al^2
          + 60*z5*Cf^2*Ca*al^3
          - 5720*z5*Cf^3
          - 8000/3*z5*Nf*Tf*Cf*Ca
          + 2080*z5*Nf*Tf*Cf^2
          + 320*z5*Nf^2*Tf^2*Cf
          - 1840/9*z5*pi^2*Cf^2*Ca
          + 240*z5*pi^2*Cf^2*Ca*al
          - 160/3*z5*pi^2*Cf^2*Ca*al^2
          + 5120/9*z5*pi^2*Nf*Tf*Cf^2
          + 741599/288*z3*Cf*Ca^2
          - 9809/18*z3*Cf*Ca^2*al
          + 10711/96*z3*Cf*Ca^2*al^2
          - 13/8*z3*Cf*Ca^2*al^3
          + 289/16*z3*Cf*Ca^2*al^4
          - 51/8*z3*Cf*Ca^2*al^5
          + 7/16*z3*Cf*Ca^2*al^6
          + 7594/3*z3*Cf^2*Ca
          - 306*z3*Cf^2*Ca*al
          + 204*z3*Cf^2*Ca*al^2
          - 34*z3*Cf^2*Ca*al^3
          + 488*z3*Cf^3
          - 9850/9*z3*Nf*Tf*Cf*Ca
          + 1448/9*z3*Nf*Tf*Cf*Ca*al
          - 38/3*z3*Nf*Tf*Cf*Ca*al^2
          - 1464*z3*Nf*Tf*Cf^2
          + 1552/9*z3*Nf^2*Tf^2*Cf
          + 19972/81*z3*pi^2*Cf*Ca^2
          - 78454/243*z3*pi^2*Cf*Ca^2*al
          + 9487/162*z3*pi^2*Cf*Ca^2*al^2
          + 125/27*z3*pi^2*Cf*Ca^2*al^3
          + 109/18*z3*pi^2*Cf*Ca^2*al^4
          - 7/9*z3*pi^2*Cf*Ca^2*al^5
          + 3128/27*z3*pi^2*Cf^2*Ca
          - 136*z3*pi^2*Cf^2*Ca*al
          + 272/9*z3*pi^2*Cf^2*Ca*al^2
          - 26776/81*z3*pi^2*Nf*Tf*Cf*Ca
          + 48080/243*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 1328/81*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 11008/27*z3*pi^2*Nf*Tf*Cf^2
          + 5632/81*z3*pi^2*Nf^2*Tf^2*Cf
          - 27181/1458*z3*pi^4*Cf*Ca^2
          - 33338/2187*z3*pi^4*Cf*Ca^2*al
          + 2548/729*z3*pi^4*Cf*Ca^2*al^2
          - 643/486*z3*pi^4*Cf*Ca^2*al^3
          + 28/81*z3*pi^4*Cf*Ca^2*al^4
          - 10240/729*z3*pi^4*Nf*Tf*Cf*Ca
          + 87808/2187*z3*pi^4*Nf*Tf*Cf*Ca*al
          - 1792/729*z3*pi^4*Nf*Tf*Cf*Ca*al^2
          + 28672/729*z3*pi^4*Nf^2*Tf^2*Cf
          - 7775/4*z3^2*Cf*Ca^2
          + 171*z3^2*Cf*Ca^2*al
          + 3/4*z3^2*Cf*Ca^2*al^2
          - 3*z3^2*Cf*Ca^2*al^3
          + 640*z3^2*Nf*Tf*Cf*Ca
          + 14257/36*psiprime(1/3)*Cf*Ca^2
          - 336299/648*psiprime(1/3)*Cf*Ca^2*al
          + 78529/864*psiprime(1/3)*Cf*Ca^2*al^2
          + 1115/144*psiprime(1/3)*Cf*Ca^2*al^3
          + 763/96*psiprime(1/3)*Cf*Ca^2*al^4
          - 49/48*psiprime(1/3)*Cf*Ca^2*al^5
          - 9131/108*psiprime(1/3)*Cf^2*Ca
          + 397/4*psiprime(1/3)*Cf^2*Ca*al
          - 397/18*psiprime(1/3)*Cf^2*Ca*al^2
          - 35689/54*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 23975/81*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 641/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 3328/27*psiprime(1/3)*Nf*Tf*Cf^2
          + 4384/27*psiprime(1/3)*Nf^2*Tf^2*Cf
          + 25921/1944*psiprime(1/3)*pi^2*Cf*Ca^2
          - 177919/2916*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 21805/1944*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 539/162*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 18032/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          + 76832/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          - 1568/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al^2
          + 25088/243*psiprime(1/3)*pi^2*Nf^2*Tf^2*Cf
          + 920/3*psiprime(1/3)*z5*Cf^2*Ca
          - 360*psiprime(1/3)*z5*Cf^2*Ca*al
          + 80*psiprime(1/3)*z5*Cf^2*Ca*al^2
          - 2560/3*psiprime(1/3)*z5*Nf*Tf*Cf^2
          - 9986/27*psiprime(1/3)*z3*Cf*Ca^2
          + 39227/81*psiprime(1/3)*z3*Cf*Ca^2*al
          - 9487/108*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 125/18*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 109/12*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 7/6*psiprime(1/3)*z3*Cf*Ca^2*al^5
          - 1564/9*psiprime(1/3)*z3*Cf^2*Ca
          + 204*psiprime(1/3)*z3*Cf^2*Ca*al
          - 136/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 13388/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          - 24040/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          + 664/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          + 5504/9*psiprime(1/3)*z3*Nf*Tf*Cf^2
          - 2816/27*psiprime(1/3)*z3*Nf^2*Tf^2*Cf
          - 3703/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 50834/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          - 3115/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          + 308/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          - 28/27*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^4
          + 20608/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          - 87808/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 1792/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 28672/243*psiprime(1/3)*z3*pi^2*Nf^2*Tf^2*Cf
          - 25921/2592*psiprime(1/3)^2*Cf*Ca^2
          + 177919/3888*psiprime(1/3)^2*Cf*Ca^2*al
          - 21805/2592*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 539/216*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 4508/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 19208/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          + 392/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al^2
          - 6272/81*psiprime(1/3)^2*Nf^2*Tf^2*Cf
          + 3703/324*psiprime(1/3)^2*z3*Cf*Ca^2
          - 25417/486*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 3115/324*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 77/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 5152/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 21952/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          - 448/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al^2
          + 7168/81*psiprime(1/3)^2*z3*Nf^2*Tf^2*Cf
          - 2989/384*psiprime3(1/3)*Cf*Ca^2
          + 21/8*psiprime3(1/3)*Cf*Ca^2*al
          - 49/192*psiprime3(1/3)*Cf*Ca^2*al^2
          - 7/384*psiprime3(1/3)*Cf*Ca^2*al^3
          + 14/3*psiprime3(1/3)*Nf*Tf*Cf*Ca
          + 427/48*psiprime3(1/3)*z3*Cf*Ca^2
          - 3*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 7/24*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          + 1/48*psiprime3(1/3)*z3*Cf*Ca^2*al^3
          - 16/3*psiprime3(1/3)*z3*Nf*Tf*Cf*Ca
          );

K_alpha_momg =

       + a^2*(
          + 63/8*Cf*Ca
          - 21/2*Cf*Ca*al
          + 21/8*Cf*Ca*al^2
          + 7/2*pi^2*Cf*Ca
          - 14/9*pi^2*Cf*Ca*al
          - 9*z3*Cf*Ca
          + 12*z3*Cf*Ca*al
          - 3*z3*Cf*Ca*al^2
          - 4*z3*pi^2*Cf*Ca
          + 16/9*z3*pi^2*Cf*Ca*al
          - 21/4*psiprime(1/3)*Cf*Ca
          + 7/3*psiprime(1/3)*Cf*Ca*al
          + 6*psiprime(1/3)*z3*Cf*Ca
          - 8/3*psiprime(1/3)*z3*Cf*Ca*al
          )

       + a^3*(
          + 248837/576*Cf*Ca^2
          - 3323/192*Cf*Ca^2*al
          + 251/48*Cf*Ca^2*al^2
          - 777/32*Cf*Ca^2*al^3
          + 595/64*Cf*Ca^2*al^4
          - 49/64*Cf*Ca^2*al^5
          - 397/8*Cf^2*Ca
          + 397/6*Cf^2*Ca*al
          - 397/24*Cf^2*Ca*al^2
          - 2783/18*Nf*Tf*Cf*Ca
          + 548047/1944*pi^2*Cf*Ca^2
          + 20231/648*pi^2*Cf*Ca^2*al
          - 35/24*pi^2*Cf*Ca^2*al^2
          - 385/36*pi^2*Cf*Ca^2*al^3
          + 245/216*pi^2*Cf*Ca^2*al^4
          - 397/18*pi^2*Cf^2*Ca
          + 794/81*pi^2*Cf^2*Ca*al
          - 28204/243*pi^2*Nf*Tf*Cf*Ca
          + 156625/8748*pi^4*Cf*Ca^2
          + 539/81*pi^4*Cf*Ca^2*al
          + 133/48*pi^4*Cf*Ca^2*al^2
          - 98/243*pi^4*Cf*Ca^2*al^3
          - 34496/2187*pi^4*Nf*Tf*Cf*Ca
          + 180*z5*Cf^2*Ca
          - 240*z5*Cf^2*Ca*al
          + 60*z5*Cf^2*Ca*al^2
          + 80*z5*pi^2*Cf^2*Ca
          - 320/9*z5*pi^2*Cf^2*Ca*al
          - 11221/36*z3*Cf*Ca^2
          + 279/16*z3*Cf*Ca^2*al
          - 23/8*z3*Cf*Ca^2*al^2
          + 111/4*z3*Cf*Ca^2*al^3
          - 85/8*z3*Cf*Ca^2*al^4
          + 7/8*z3*Cf*Ca^2*al^5
          - 102*z3*Cf^2*Ca
          + 136*z3*Cf^2*Ca*al
          - 34*z3*Cf^2*Ca*al^2
          + 836/9*z3*Nf*Tf*Cf*Ca
          - 69841/243*z3*pi^2*Cf*Ca^2
          - 971/27*z3*pi^2*Cf*Ca^2*al
          + 5/3*z3*pi^2*Cf*Ca^2*al^2
          + 110/9*z3*pi^2*Cf*Ca^2*al^3
          - 35/27*z3*pi^2*Cf*Ca^2*al^4
          - 136/3*z3*pi^2*Cf^2*Ca
          + 544/27*z3*pi^2*Cf^2*Ca*al
          + 29216/243*z3*pi^2*Nf*Tf*Cf*Ca
          - 44750/2187*z3*pi^4*Cf*Ca^2
          - 616/81*z3*pi^4*Cf*Ca^2*al
          - 19/6*z3*pi^4*Cf*Ca^2*al^2
          + 112/243*z3*pi^4*Cf*Ca^2*al^3
          + 39424/2187*z3*pi^4*Nf*Tf*Cf*Ca
          + 57*z3^2*Cf*Ca^2
          + 1/2*z3^2*Cf*Ca^2*al
          - 3*z3^2*Cf*Ca^2*al^2
          - 548047/1296*psiprime(1/3)*Cf*Ca^2
          - 20231/432*psiprime(1/3)*Cf*Ca^2*al
          + 35/16*psiprime(1/3)*Cf*Ca^2*al^2
          + 385/24*psiprime(1/3)*Cf*Ca^2*al^3
          - 245/144*psiprime(1/3)*Cf*Ca^2*al^4
          + 397/12*psiprime(1/3)*Cf^2*Ca
          - 397/27*psiprime(1/3)*Cf^2*Ca*al
          + 14102/81*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 177037/2916*psiprime(1/3)*pi^2*Cf*Ca^2
          - 2009/108*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 49/6*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 98/81*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 34496/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          - 120*psiprime(1/3)*z5*Cf^2*Ca
          + 160/3*psiprime(1/3)*z5*Cf^2*Ca*al
          + 69841/162*psiprime(1/3)*z3*Cf*Ca^2
          + 971/18*psiprime(1/3)*z3*Cf*Ca^2*al
          - 5/2*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 55/3*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 35/18*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 68*psiprime(1/3)*z3*Cf^2*Ca
          - 272/9*psiprime(1/3)*z3*Cf^2*Ca*al
          - 14608/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          + 50582/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 574/27*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          + 28/3*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          - 112/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          - 39424/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          + 177037/3888*psiprime(1/3)^2*Cf*Ca^2
          + 2009/144*psiprime(1/3)^2*Cf*Ca^2*al
          + 49/8*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/54*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 8624/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 25291/486*psiprime(1/3)^2*z3*Cf*Ca^2
          - 287/18*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 7*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 28/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 9856/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 7/8*psiprime3(1/3)*Cf*Ca^2
          - 49/288*psiprime3(1/3)*Cf*Ca^2*al
          - 7/384*psiprime3(1/3)*Cf*Ca^2*al^2
          - psiprime3(1/3)*z3*Cf*Ca^2
          + 7/36*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 1/48*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          );


K_a_momc =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 2339/12*Cf*Ca
          + 63/2*Cf*Ca*al
          + 21/4*Cf*Ca*al^2
          + 397/6*Cf^2
          - 240*Cf^2*z5
          + 158*z3*Cf*Ca
          - 36*z3*Cf*Ca*al
          - 6*z3*Cf*Ca*al^2
          + 136*z3*Cf^2
          + 62*Nf*Tf*Cf
          - 48*Nf*z3*Tf*Cf
          - 35/18*pi^2*Cf*Ca
          + 28/9*pi^2*Cf*Ca*al
          + 7/18*pi^2*Cf*Ca*al^2
          + 20/9*pi^2*z3*Cf*Ca
          - 32/9*pi^2*z3*Cf*Ca*al
          - 4/9*pi^2*z3*Cf*Ca*al^2
          + 35/12*psiprime(1/3)*Cf*Ca
          - 14/3*psiprime(1/3)*Cf*Ca*al
          - 7/12*psiprime(1/3)*Cf*Ca*al^2
          - 10/3*psiprime(1/3)*z3*Cf*Ca
          + 16/3*psiprime(1/3)*z3*Cf*Ca*al
          + 2/3*psiprime(1/3)*z3*Cf*Ca*al^2
          )

       + a^3*(
          - 827647/144*Cf*Ca^2
          + 11900/3*Cf*Ca^2*z5
          + 13957/24*Cf*Ca^2*al
          + 4055/32*Cf*Ca^2*al^2
          + 57/32*Cf*Ca^2*al^3
          + 118129/72*Cf^2*Ca
          - 840*Cf^2*Ca*z7
          - 12580/3*Cf^2*Ca*z5
          - 1191/4*Cf^2*Ca*al
          + 1080*Cf^2*Ca*al*z5
          - 397/8*Cf^2*Ca*al^2
          + 180*Cf^2*Ca*al^2*z5
          + 2471/12*Cf^3
          + 5040*Cf^3*z7
          - 5720*Cf^3*z5
          + 21/8*scripth432*Cf*Ca^2
          - 189/16*scripth432*Cf*Ca^2*al
          + 21/8*scripth432*Cf*Ca^2*al^2
          + 21/8*scripth312*Cf*Ca^2
          - 189/16*scripth312*Cf*Ca^2*al
          + 21/8*scripth312*Cf*Ca^2*al^2
          + 272609/96*z3*Cf*Ca^2
          - 28889/64*z3*Cf*Ca^2*al
          - 3117/32*z3*Cf*Ca^2*al^2
          + 165/64*z3*Cf*Ca^2*al^3
          + 3200*z3*Cf^2*Ca
          - 612*z3*Cf^2*Ca*al
          - 102*z3*Cf^2*Ca*al^2
          + 488*z3*Cf^3
          - 3*z3*scripth432*Cf*Ca^2
          + 27/2*z3*scripth432*Cf*Ca^2*al
          - 3*z3*scripth432*Cf*Ca^2*al^2
          - 3*z3*scripth312*Cf*Ca^2
          + 27/2*z3*scripth312*Cf*Ca^2*al
          - 3*z3*scripth312*Cf*Ca^2*al^2
          - 5165/4*z3^2*Cf*Ca^2
          - 417/8*z3^2*Cf*Ca^2*al
          + 51/4*z3^2*Cf*Ca^2*al^2
          - 3/8*z3^2*Cf*Ca^2*al^3
          + 136373/36*Nf*Tf*Cf*Ca
          - 8000/3*Nf*Tf*Cf*Ca*z5
          - 238/3*Nf*Tf*Cf*Ca*al
          - 31/2*Nf*Tf*Cf*Ca*al^2
          - 5092/9*Nf*Tf*Cf^2
          + 2400*Nf*Tf*Cf^2*z5
          - 4186/3*Nf*z3*Tf*Cf*Ca
          + 64*Nf*z3*Tf*Cf*Ca*al
          + 12*Nf*z3*Tf*Cf*Ca*al^2
          - 4792/3*Nf*z3*Tf*Cf^2
          + 256*Nf*z3^2*Tf*Cf*Ca
          - 1568/3*Nf^2*Tf^2*Cf
          + 320*Nf^2*Tf^2*Cf*z5
          + 224*Nf^2*z3*Tf^2*Cf
          - 13207/216*pi^2*Cf*Ca^2
          + 35561/648*pi^2*Cf*Ca^2*al
          + 857/432*pi^2*Cf*Ca^2*al^2
          - 611/144*pi^2*Cf*Ca^2*al^3
          - 7/24*pi^2*Cf*Ca^2*al^4
          + 1985/108*pi^2*Cf^2*Ca
          - 200/3*pi^2*Cf^2*Ca*z5
          - 794/27*pi^2*Cf^2*Ca*al
          + 320/3*pi^2*Cf^2*Ca*al*z5
          - 397/108*pi^2*Cf^2*Ca*al^2
          + 40/3*pi^2*Cf^2*Ca*al^2*z5
          + 467/9*pi^2*z3*Cf*Ca^2
          - 1201/27*pi^2*z3*Cf*Ca^2*al
          + 43/18*pi^2*z3*Cf*Ca^2*al^2
          + 31/6*pi^2*z3*Cf*Ca^2*al^3
          + 1/3*pi^2*z3*Cf*Ca^2*al^4
          + 340/9*pi^2*z3*Cf^2*Ca
          - 544/9*pi^2*z3*Cf^2*Ca*al
          - 68/9*pi^2*z3*Cf^2*Ca*al^2
          + 247/18*pi^2*Nf*Tf*Cf*Ca
          - 722/81*pi^2*Nf*Tf*Cf*Ca*al
          - 31/27*pi^2*Nf*Tf*Cf*Ca*al^2
          - 28/3*pi^2*Nf*z3*Tf*Cf*Ca
          + 176/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          + 8/9*pi^2*Nf*z3*Tf*Cf*Ca*al^2
          + 196/81*pi^4*Cf*Ca^2
          + 3605/2592*pi^4*Cf*Ca^2*al
          - 371/288*pi^4*Cf*Ca^2*al^2
          - 721/2592*pi^4*Cf*Ca^2*al^3
          - 49/2592*pi^4*Cf*Ca^2*al^4
          - 224/81*pi^4*z3*Cf*Ca^2
          - 515/324*pi^4*z3*Cf*Ca^2*al
          + 53/36*pi^4*z3*Cf*Ca^2*al^2
          + 103/324*pi^4*z3*Cf*Ca^2*al^3
          + 7/324*pi^4*z3*Cf*Ca^2*al^4
          + 13207/144*psiprime(1/3)*Cf*Ca^2
          - 35561/432*psiprime(1/3)*Cf*Ca^2*al
          - 857/288*psiprime(1/3)*Cf*Ca^2*al^2
          + 611/96*psiprime(1/3)*Cf*Ca^2*al^3
          + 7/16*psiprime(1/3)*Cf*Ca^2*al^4
          - 1985/72*psiprime(1/3)*Cf^2*Ca
          + 100*psiprime(1/3)*Cf^2*Ca*z5
          + 397/9*psiprime(1/3)*Cf^2*Ca*al
          - 160*psiprime(1/3)*Cf^2*Ca*al*z5
          + 397/72*psiprime(1/3)*Cf^2*Ca*al^2
          - 20*psiprime(1/3)*Cf^2*Ca*al^2*z5
          - 467/6*psiprime(1/3)*z3*Cf*Ca^2
          + 1201/18*psiprime(1/3)*z3*Cf*Ca^2*al
          - 43/12*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 31/4*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 1/2*psiprime(1/3)*z3*Cf*Ca^2*al^4
          - 170/3*psiprime(1/3)*z3*Cf^2*Ca
          + 272/3*psiprime(1/3)*z3*Cf^2*Ca*al
          + 34/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          - 247/12*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 361/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 31/18*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 14*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 88/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          - 4/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al^2
          + 1225/864*psiprime(1/3)*pi^2*Cf*Ca^2
          - 245/54*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 49/16*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/864*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 175/108*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          + 140/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          - 7/2*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 28/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 7/108*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^4
          - 1225/1152*psiprime(1/3)^2*Cf*Ca^2
          + 245/72*psiprime(1/3)^2*Cf*Ca^2*al
          - 147/64*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/1152*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 175/144*psiprime(1/3)^2*z3*Cf*Ca^2
          - 35/9*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 21/8*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/144*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 833/768*psiprime3(1/3)*Cf*Ca^2
          + 35/768*psiprime3(1/3)*Cf*Ca^2*al
          + 77/768*psiprime3(1/3)*Cf*Ca^2*al^2
          - 7/768*psiprime3(1/3)*Cf*Ca^2*al^3
          + 119/96*psiprime3(1/3)*z3*Cf*Ca^2
          - 5/96*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 11/96*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          + 1/96*psiprime3(1/3)*z3*Cf*Ca^2*al^3
          );

K_alpha_momc =

       + a^2*(
          + 63/4*Cf*Ca
          + 21/4*Cf*Ca*al
          - 18*z3*Cf*Ca
          - 6*z3*Cf*Ca*al
          + 14/9*pi^2*Cf*Ca
          + 7/18*pi^2*Cf*Ca*al
          - 16/9*pi^2*z3*Cf*Ca
          - 4/9*pi^2*z3*Cf*Ca*al
          - 7/3*psiprime(1/3)*Cf*Ca
          - 7/12*psiprime(1/3)*Cf*Ca*al
          + 8/3*psiprime(1/3)*z3*Cf*Ca
          + 2/3*psiprime(1/3)*z3*Cf*Ca*al
          )

       + a^3*(
          - 12973/48*Cf*Ca^2
          - 947/48*Cf*Ca^2*al
          - 315/32*Cf*Ca^2*al^2
          - 397/4*Cf^2*Ca
          + 360*Cf^2*Ca*z5
          - 397/12*Cf^2*Ca*al
          + 120*Cf^2*Ca*al*z5
          - 63/16*scripth432*Cf*Ca^2
          + 7/4*scripth432*Cf*Ca^2*al
          - 63/16*scripth312*Cf*Ca^2
          + 7/4*scripth312*Cf*Ca^2*al
          + 13549/64*z3*Cf*Ca^2
          + 257/16*z3*Cf*Ca^2*al
          + 741/64*z3*Cf*Ca^2*al^2
          - 204*z3*Cf^2*Ca
          - 68*z3*Cf^2*Ca*al
          + 9/2*z3*scripth432*Cf*Ca^2
          - 2*z3*scripth432*Cf*Ca^2*al
          + 9/2*z3*scripth312*Cf*Ca^2
          - 2*z3*scripth312*Cf*Ca^2*al
          - 139/8*z3^2*Cf*Ca^2
          + 17/2*z3^2*Cf*Ca^2*al
          - 3/8*z3^2*Cf*Ca^2*al^2
          + 341/3*Nf*Tf*Cf*Ca
          - 88*Nf*z3*Tf*Cf*Ca
          - 4199/216*pi^2*Cf*Ca^2
          - 4391/648*pi^2*Cf*Ca^2*al
          - 245/48*pi^2*Cf*Ca^2*al^2
          - 7/18*pi^2*Cf*Ca^2*al^3
          - 794/81*pi^2*Cf^2*Ca
          + 320/9*pi^2*Cf^2*Ca*z5
          - 397/162*pi^2*Cf^2*Ca*al
          + 80/9*pi^2*Cf^2*Ca*al*z5
          + 377/27*pi^2*z3*Cf*Ca^2
          + 211/27*pi^2*z3*Cf*Ca^2*al
          + 35/6*pi^2*z3*Cf*Ca^2*al^2
          + 4/9*pi^2*z3*Cf*Ca^2*al^3
          - 544/27*pi^2*z3*Cf^2*Ca
          - 136/27*pi^2*z3*Cf^2*Ca*al
          + 682/81*pi^2*Nf*Tf*Cf*Ca
          - 176/27*pi^2*Nf*z3*Tf*Cf*Ca
          + 3605/7776*pi^4*Cf*Ca^2
          - 371/432*pi^4*Cf*Ca^2*al
          - 721/2592*pi^4*Cf*Ca^2*al^2
          - 49/1944*pi^4*Cf*Ca^2*al^3
          - 515/972*pi^4*z3*Cf*Ca^2
          + 53/54*pi^4*z3*Cf*Ca^2*al
          + 103/324*pi^4*z3*Cf*Ca^2*al^2
          + 7/243*pi^4*z3*Cf*Ca^2*al^3
          + 4199/144*psiprime(1/3)*Cf*Ca^2
          + 4391/432*psiprime(1/3)*Cf*Ca^2*al
          + 245/32*psiprime(1/3)*Cf*Ca^2*al^2
          + 7/12*psiprime(1/3)*Cf*Ca^2*al^3
          + 397/27*psiprime(1/3)*Cf^2*Ca
          - 160/3*psiprime(1/3)*Cf^2*Ca*z5
          + 397/108*psiprime(1/3)*Cf^2*Ca*al
          - 40/3*psiprime(1/3)*Cf^2*Ca*al*z5
          - 377/18*psiprime(1/3)*z3*Cf*Ca^2
          - 211/18*psiprime(1/3)*z3*Cf*Ca^2*al
          - 35/4*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 2/3*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 272/9*psiprime(1/3)*z3*Cf^2*Ca
          + 68/9*psiprime(1/3)*z3*Cf^2*Ca*al
          - 341/27*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 88/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 245/162*psiprime(1/3)*pi^2*Cf*Ca^2
          + 49/24*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 49/648*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 140/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          - 7/3*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          - 28/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 7/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          + 245/216*psiprime(1/3)^2*Cf*Ca^2
          - 49/32*psiprime(1/3)^2*Cf*Ca^2*al
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/864*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 35/27*psiprime(1/3)^2*z3*Cf*Ca^2
          + 7/4*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 7/108*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 35/2304*psiprime3(1/3)*Cf*Ca^2
          + 77/1152*psiprime3(1/3)*Cf*Ca^2*al
          - 7/768*psiprime3(1/3)*Cf*Ca^2*al^2
          - 5/288*psiprime3(1/3)*z3*Cf*Ca^2
          - 11/144*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 1/96*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          );


K_a_momq =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 1457/12*Cf*Ca
          + 21/2*Cf*Ca*al
          - 21/4*Cf*Ca*al^2
          - 107/6*Cf^2
          - 240*Cf^2*z5
          + 42*Cf^2*al
          + 74*z3*Cf*Ca
          - 12*z3*Cf*Ca*al
          + 6*z3*Cf*Ca*al^2
          + 232*z3*Cf^2
          - 48*z3*Cf^2*al
          + 62*Nf*Tf*Cf
          - 48*Nf*z3*Tf*Cf
          + 91/9*pi^2*Cf*Ca
          + 28/9*pi^2*Cf*Ca*al
          - 7/9*pi^2*Cf*Ca*al^2
          - 56/9*pi^2*Cf^2
          + 112/9*pi^2*Cf^2*al
          - 104/9*pi^2*z3*Cf*Ca
          - 32/9*pi^2*z3*Cf*Ca*al
          + 8/9*pi^2*z3*Cf*Ca*al^2
          + 64/9*pi^2*z3*Cf^2
          - 128/9*pi^2*z3*Cf^2*al
          - 91/6*psiprime(1/3)*Cf*Ca
          - 14/3*psiprime(1/3)*Cf*Ca*al
          + 7/6*psiprime(1/3)*Cf*Ca*al^2
          + 28/3*psiprime(1/3)*Cf^2
          - 56/3*psiprime(1/3)*Cf^2*al
          + 52/3*psiprime(1/3)*z3*Cf*Ca
          + 16/3*psiprime(1/3)*z3*Cf*Ca*al
          - 4/3*psiprime(1/3)*z3*Cf*Ca*al^2
          - 32/3*psiprime(1/3)*z3*Cf^2
          + 64/3*psiprime(1/3)*z3*Cf^2*al
          )

       + a^3*(
          - 252197/72*Cf*Ca^2
          + 11900/3*Cf*Ca^2*z5
          + 20037/32*Cf*Ca^2*al
          - 5395/32*Cf*Ca^2*al^2
          + 63/32*Cf*Ca^2*al^3
          - 189/32*Cf*Ca^2*al^4
          - 60611/72*Cf^2*Ca
          - 840*Cf^2*Ca*z7
          - 5020/3*Cf^2*Ca*z5
          + 1711/4*Cf^2*Ca*al
          + 360*Cf^2*Ca*al*z5
          - 113/8*Cf^2*Ca*al^2
          - 180*Cf^2*Ca*al^2*z5
          + 63*Cf^2*Ca*al^3
          + 4061/12*Cf^3
          + 5040*Cf^3*z7
          - 8600*Cf^3*z5
          + 359*Cf^3*al
          + 1440*Cf^3*al*z5
          - 441/2*Cf^3*al^2
          - 147/2*scripth432*Cf*Ca^2
          - 105/2*scripth432*Cf*Ca^2*al
          + 21/8*scripth432*Cf*Ca^2*al^2
          + 42*scripth432*Cf^2*Ca*al
          + 42*scripth432*Cf^3
          - 84*scripth432*Cf^3*al
          - 147/2*scripth312*Cf*Ca^2
          - 105/2*scripth312*Cf*Ca^2*al
          + 21/8*scripth312*Cf*Ca^2*al^2
          + 42*scripth312*Cf^2*Ca*al
          + 42*scripth312*Cf^3
          - 84*scripth312*Cf^3*al
          + 65267/96*z3*Cf*Ca^2
          - 1899/4*z3*Cf*Ca^2*al
          + 3555/32*z3*Cf*Ca^2*al^2
          - 9/4*z3*Cf*Ca^2*al^3
          + 27/4*z3*Cf*Ca^2*al^4
          + 3101*z3*Cf^2*Ca
          - 513*z3*Cf^2*Ca*al
          + 150*z3*Cf^2*Ca*al^2
          - 72*z3*Cf^2*Ca*al^3
          + 3464*z3*Cf^3
          - 1764*z3*Cf^3*al
          + 252*z3*Cf^3*al^2
          + 84*z3*scripth432*Cf*Ca^2
          + 60*z3*scripth432*Cf*Ca^2*al
          - 3*z3*scripth432*Cf*Ca^2*al^2
          - 48*z3*scripth432*Cf^2*Ca*al
          - 48*z3*scripth432*Cf^3
          + 96*z3*scripth432*Cf^3*al
          + 84*z3*scripth312*Cf*Ca^2
          + 60*z3*scripth312*Cf*Ca^2*al
          - 3*z3*scripth312*Cf*Ca^2*al^2
          - 48*z3*scripth312*Cf^2*Ca*al
          - 48*z3*scripth312*Cf^3
          + 96*z3*scripth312*Cf^3*al
          - 3911/4*z3^2*Cf*Ca^2
          + 48*z3^2*Cf*Ca^2*al
          - 45/4*z3^2*Cf*Ca^2*al^2
          - 72*z3^2*Cf^2*Ca
          + 24*z3^2*Cf^2*Ca*al
          + 48*z3^2*Cf^2*Ca*al^2
          - 672*z3^2*Cf^3
          + 96*z3^2*Cf^3*al
          + 52027/18*Nf*Tf*Cf*Ca
          - 8000/3*Nf*Tf*Cf*Ca*z5
          - 403*Nf*Tf*Cf*Ca*al
          + 93/2*Nf*Tf*Cf*Ca*al^2
          + 2738/9*Nf*Tf*Cf^2
          + 2400*Nf*Tf*Cf^2*z5
          - 248*Nf*Tf*Cf^2*al
          - 1702/3*Nf*z3*Tf*Cf*Ca
          + 312*Nf*z3*Tf*Cf*Ca*al
          - 36*Nf*z3*Tf*Cf*Ca*al^2
          - 6952/3*Nf*z3*Tf*Cf^2
          + 192*Nf*z3*Tf*Cf^2*al
          + 208*Nf*z3^2*Tf*Cf*Ca
          - 1568/3*Nf^2*Tf^2*Cf
          + 320*Nf^2*Tf^2*Cf*z5
          + 224*Nf^2*z3*Tf^2*Cf
          + 134837/432*pi^2*Cf*Ca^2
          + 15839/216*pi^2*Cf*Ca^2*al
          - 10739/432*pi^2*Cf*Ca^2*al^2
          + 91/24*pi^2*Cf*Ca^2*al^3
          - 35/24*pi^2*Cf*Ca^2*al^4
          + 445/6*pi^2*Cf^2*Ca
          + 1040/3*pi^2*Cf^2*Ca*z5
          + 2477/27*pi^2*Cf^2*Ca*al
          + 320/3*pi^2*Cf^2*Ca*al*z5
          - 1036/27*pi^2*Cf^2*Ca*al^2
          - 80/3*pi^2*Cf^2*Ca*al^2*z5
          + 161/6*pi^2*Cf^2*Ca*al^3
          - 11138/27*pi^2*Cf^3
          - 640/3*pi^2*Cf^3*z5
          + 6904/27*pi^2*Cf^3*al
          + 1280/3*pi^2*Cf^3*al*z5
          - 392/3*pi^2*Cf^3*al^2
          - 1579/6*pi^2*z3*Cf*Ca^2
          - 817/27*pi^2*z3*Cf*Ca^2*al
          + 31/2*pi^2*z3*Cf*Ca^2*al^2
          - 13/3*pi^2*z3*Cf*Ca^2*al^3
          + 5/3*pi^2*z3*Cf*Ca^2*al^4
          - 448*pi^2*z3*Cf^2*Ca
          - 952/9*pi^2*z3*Cf^2*Ca*al
          + 652/9*pi^2*z3*Cf^2*Ca*al^2
          - 92/3*pi^2*z3*Cf^2*Ca*al^3
          + 5936/9*pi^2*z3*Cf^3
          - 6016/9*pi^2*z3*Cf^3*al
          + 448/3*pi^2*z3*Cf^3*al^2
          - 172*pi^2*Nf*Tf*Cf*Ca
          - 1720/27*pi^2*Nf*Tf*Cf*Ca*al
          + 62/9*pi^2*Nf*Tf*Cf*Ca*al^2
          + 664/9*pi^2*Nf*Tf*Cf^2
          - 1984/27*pi^2*Nf*Tf*Cf^2*al
          + 1472/9*pi^2*Nf*z3*Tf*Cf*Ca
          + 1280/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 16/3*pi^2*Nf*z3*Tf*Cf*Ca*al^2
          - 64*pi^2*Nf*z3*Tf*Cf^2
          + 512/9*pi^2*Nf*z3*Tf*Cf^2*al
          - 8645/324*pi^4*Cf*Ca^2
          - 8309/648*pi^4*Cf*Ca^2*al
          + 497/324*pi^4*Cf*Ca^2*al^2
          + 49/81*pi^4*Cf*Ca^2*al^3
          - 49/648*pi^4*Cf*Ca^2*al^4
          + 2408/81*pi^4*Cf^2*Ca
          - 2219/81*pi^4*Cf^2*Ca*al
          - 35/3*pi^4*Cf^2*Ca*al^2
          + 196/81*pi^4*Cf^2*Ca*al^3
          + 868/81*pi^4*Cf^3
          + 560/81*pi^4*Cf^3*al
          - 1568/81*pi^4*Cf^3*al^2
          + 2470/81*pi^4*z3*Cf*Ca^2
          + 1187/81*pi^4*z3*Cf*Ca^2*al
          - 142/81*pi^4*z3*Cf*Ca^2*al^2
          - 56/81*pi^4*z3*Cf*Ca^2*al^3
          + 7/81*pi^4*z3*Cf*Ca^2*al^4
          - 2752/81*pi^4*z3*Cf^2*Ca
          + 2536/81*pi^4*z3*Cf^2*Ca*al
          + 40/3*pi^4*z3*Cf^2*Ca*al^2
          - 224/81*pi^4*z3*Cf^2*Ca*al^3
          - 992/81*pi^4*z3*Cf^3
          - 640/81*pi^4*z3*Cf^3*al
          + 1792/81*pi^4*z3*Cf^3*al^2
          + 28/9*pi^4*Nf*Tf*Cf*Ca
          - 32/9*pi^4*Nf*z3*Tf*Cf*Ca
          - 134837/288*psiprime(1/3)*Cf*Ca^2
          - 15839/144*psiprime(1/3)*Cf*Ca^2*al
          + 10739/288*psiprime(1/3)*Cf*Ca^2*al^2
          - 91/16*psiprime(1/3)*Cf*Ca^2*al^3
          + 35/16*psiprime(1/3)*Cf*Ca^2*al^4
          - 445/4*psiprime(1/3)*Cf^2*Ca
          - 520*psiprime(1/3)*Cf^2*Ca*z5
          - 2477/18*psiprime(1/3)*Cf^2*Ca*al
          - 160*psiprime(1/3)*Cf^2*Ca*al*z5
          + 518/9*psiprime(1/3)*Cf^2*Ca*al^2
          + 40*psiprime(1/3)*Cf^2*Ca*al^2*z5
          - 161/4*psiprime(1/3)*Cf^2*Ca*al^3
          + 5569/9*psiprime(1/3)*Cf^3
          + 320*psiprime(1/3)*Cf^3*z5
          - 3452/9*psiprime(1/3)*Cf^3*al
          - 640*psiprime(1/3)*Cf^3*al*z5
          + 196*psiprime(1/3)*Cf^3*al^2
          + 1579/4*psiprime(1/3)*z3*Cf*Ca^2
          + 817/18*psiprime(1/3)*z3*Cf*Ca^2*al
          - 93/4*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 13/2*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 5/2*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 672*psiprime(1/3)*z3*Cf^2*Ca
          + 476/3*psiprime(1/3)*z3*Cf^2*Ca*al
          - 326/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 46*psiprime(1/3)*z3*Cf^2*Ca*al^3
          - 2968/3*psiprime(1/3)*z3*Cf^3
          + 3008/3*psiprime(1/3)*z3*Cf^3*al
          - 224*psiprime(1/3)*z3*Cf^3*al^2
          + 258*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 860/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 31/3*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          - 332/3*psiprime(1/3)*Nf*Tf*Cf^2
          + 992/9*psiprime(1/3)*Nf*Tf*Cf^2*al
          - 736/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 640/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 8*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al^2
          + 96*psiprime(1/3)*Nf*z3*Tf*Cf^2
          - 256/3*psiprime(1/3)*Nf*z3*Tf*Cf^2*al
          + 12313/216*psiprime(1/3)*pi^2*Cf*Ca^2
          + 637/27*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 245/108*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 49/27*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/216*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 2786/27*psiprime(1/3)*pi^2*Cf^2*Ca
          + 2156/27*psiprime(1/3)*pi^2*Cf^2*Ca*al
          + 98/3*psiprime(1/3)*pi^2*Cf^2*Ca*al^2
          - 196/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^3
          + 1400/27*psiprime(1/3)*pi^2*Cf^3
          - 1568/27*psiprime(1/3)*pi^2*Cf^3*al
          + 1568/27*psiprime(1/3)*pi^2*Cf^3*al^2
          - 1759/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          - 728/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 70/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          + 56/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 7/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^4
          + 3184/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca
          - 2464/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al
          - 112/3*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^2
          + 224/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^3
          - 1600/27*psiprime(1/3)*pi^2*z3*Cf^3
          + 1792/27*psiprime(1/3)*pi^2*z3*Cf^3*al
          - 1792/27*psiprime(1/3)*pi^2*z3*Cf^3*al^2
          - 12313/288*psiprime(1/3)^2*Cf*Ca^2
          - 637/36*psiprime(1/3)^2*Cf*Ca^2*al
          + 245/144*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 49/36*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/288*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 1393/18*psiprime(1/3)^2*Cf^2*Ca
          - 539/9*psiprime(1/3)^2*Cf^2*Ca*al
          - 49/2*psiprime(1/3)^2*Cf^2*Ca*al^2
          + 49/9*psiprime(1/3)^2*Cf^2*Ca*al^3
          - 350/9*psiprime(1/3)^2*Cf^3
          + 392/9*psiprime(1/3)^2*Cf^3*al
          - 392/9*psiprime(1/3)^2*Cf^3*al^2
          + 1759/36*psiprime(1/3)^2*z3*Cf*Ca^2
          + 182/9*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 35/18*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 14/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/36*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 796/9*psiprime(1/3)^2*z3*Cf^2*Ca
          + 616/9*psiprime(1/3)^2*z3*Cf^2*Ca*al
          + 28*psiprime(1/3)^2*z3*Cf^2*Ca*al^2
          - 56/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^3
          + 400/9*psiprime(1/3)^2*z3*Cf^3
          - 448/9*psiprime(1/3)^2*z3*Cf^3*al
          + 448/9*psiprime(1/3)^2*z3*Cf^3*al^2
          + 553/192*psiprime3(1/3)*Cf*Ca^2
          + 119/64*psiprime3(1/3)*Cf*Ca^2*al
          - 7/24*psiprime3(1/3)*Cf*Ca^2*al^2
          + 7/4*psiprime3(1/3)*Cf^2*Ca
          + 7/24*psiprime3(1/3)*Cf^2*Ca*al
          + 7/24*psiprime3(1/3)*Cf^2*Ca*al^2
          - 21/2*psiprime3(1/3)*Cf^3
          + 14/3*psiprime3(1/3)*Cf^3*al
          - 79/24*psiprime3(1/3)*z3*Cf*Ca^2
          - 17/8*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 1/3*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          - 2*psiprime3(1/3)*z3*Cf^2*Ca
          - 1/3*psiprime3(1/3)*z3*Cf^2*Ca*al
          - 1/3*psiprime3(1/3)*z3*Cf^2*Ca*al^2
          + 12*psiprime3(1/3)*z3*Cf^3
          - 16/3*psiprime3(1/3)*z3*Cf^3*al
          - 7/6*psiprime3(1/3)*Nf*Tf*Cf*Ca
          + 4/3*psiprime3(1/3)*Nf*z3*Tf*Cf*Ca
          );

K_alpha_momq =

       + a^2*(
          + 21/4*Cf*Ca
          - 21/4*Cf*Ca*al
          + 21*Cf^2
          - 6*z3*Cf*Ca
          + 6*z3*Cf*Ca*al
          - 24*z3*Cf^2
          + 14/9*pi^2*Cf*Ca
          - 7/9*pi^2*Cf*Ca*al
          + 56/9*pi^2*Cf^2
          - 16/9*pi^2*z3*Cf*Ca
          + 8/9*pi^2*z3*Cf*Ca*al
          - 64/9*pi^2*z3*Cf^2
          - 7/3*psiprime(1/3)*Cf*Ca
          + 7/6*psiprime(1/3)*Cf*Ca*al
          - 28/3*psiprime(1/3)*Cf^2
          + 8/3*psiprime(1/3)*z3*Cf*Ca
          - 4/3*psiprime(1/3)*z3*Cf*Ca*al
          + 32/3*psiprime(1/3)*z3*Cf^2
          )

       + a^3*(
          + 85757/96*Cf*Ca^2
          - 1675/48*Cf*Ca^2*al
          + 63/32*Cf*Ca^2*al^2
          - 63/8*Cf*Ca^2*al^3
          - 525/4*Cf^2*Ca
          + 120*Cf^2*Ca*z5
          - 485/12*Cf^2*Ca*al
          - 120*Cf^2*Ca*al*z5
          + 63*Cf^2*Ca*al^2
          + 359/3*Cf^3
          + 480*Cf^3*z5
          - 147*Cf^3*al
          - 35/2*scripth432*Cf*Ca^2
          + 7/4*scripth432*Cf*Ca^2*al
          + 14*scripth432*Cf^2*Ca
          - 28*scripth432*Cf^3
          - 35/2*scripth312*Cf*Ca^2
          + 7/4*scripth312*Cf*Ca^2*al
          + 14*scripth312*Cf^2*Ca
          - 28*scripth312*Cf^3
          - 2753/4*z3*Cf*Ca^2
          + 225/16*z3*Cf*Ca^2*al
          - 9/4*z3*Cf*Ca^2*al^2
          + 9*z3*Cf*Ca^2*al^3
          + 41*z3*Cf^2*Ca
          + 124*z3*Cf^2*Ca*al
          - 72*z3*Cf^2*Ca*al^2
          - 588*z3*Cf^3
          + 168*z3*Cf^3*al
          + 20*z3*scripth432*Cf*Ca^2
          - 2*z3*scripth432*Cf*Ca^2*al
          - 16*z3*scripth432*Cf^2*Ca
          + 32*z3*scripth432*Cf^3
          + 20*z3*scripth312*Cf*Ca^2
          - 2*z3*scripth312*Cf*Ca^2*al
          - 16*z3*scripth312*Cf^2*Ca
          + 32*z3*scripth312*Cf^3
          + 16*z3^2*Cf*Ca^2
          - 15/2*z3^2*Cf*Ca^2*al
          + 8*z3^2*Cf^2*Ca
          + 32*z3^2*Cf^2*Ca*al
          + 32*z3^2*Cf^3
          - 341*Nf*Tf*Cf*Ca
          + 31*Nf*Tf*Cf*Ca*al
          + 264*Nf*z3*Tf*Cf*Ca
          - 24*Nf*z3*Tf*Cf*Ca*al
          + 78697/648*pi^2*Cf*Ca^2
          - 3623/648*pi^2*Cf*Ca^2*al
          + 91/24*pi^2*Cf*Ca^2*al^2
          - 35/18*pi^2*Cf*Ca^2*al^3
          - 455/9*pi^2*Cf^2*Ca
          + 320/9*pi^2*Cf^2*Ca*z5
          - 2816/81*pi^2*Cf^2*Ca*al
          - 160/9*pi^2*Cf^2*Ca*al*z5
          + 161/6*pi^2*Cf^2*Ca*al^2
          + 6904/81*pi^2*Cf^3
          + 1280/9*pi^2*Cf^3*z5
          - 784/9*pi^2*Cf^3*al
          - 2357/27*pi^2*z3*Cf*Ca^2
          + 43/27*pi^2*z3*Cf*Ca^2*al
          - 13/3*pi^2*z3*Cf*Ca^2*al^2
          + 20/9*pi^2*z3*Cf*Ca^2*al^3
          + 248/9*pi^2*z3*Cf^2*Ca
          + 1496/27*pi^2*z3*Cf^2*Ca*al
          - 92/3*pi^2*z3*Cf^2*Ca*al^2
          - 6016/27*pi^2*z3*Cf^3
          + 896/9*pi^2*z3*Cf^3*al
          - 1364/27*pi^2*Nf*Tf*Cf*Ca
          + 124/27*pi^2*Nf*Tf*Cf*Ca*al
          + 352/9*pi^2*Nf*z3*Tf*Cf*Ca
          - 32/9*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 8309/1944*pi^4*Cf*Ca^2
          + 497/486*pi^4*Cf*Ca^2*al
          + 49/81*pi^4*Cf*Ca^2*al^2
          - 49/486*pi^4*Cf*Ca^2*al^3
          - 2219/243*pi^4*Cf^2*Ca
          - 70/9*pi^4*Cf^2*Ca*al
          + 196/81*pi^4*Cf^2*Ca*al^2
          + 560/243*pi^4*Cf^3
          - 3136/243*pi^4*Cf^3*al
          + 1187/243*pi^4*z3*Cf*Ca^2
          - 284/243*pi^4*z3*Cf*Ca^2*al
          - 56/81*pi^4*z3*Cf*Ca^2*al^2
          + 28/243*pi^4*z3*Cf*Ca^2*al^3
          + 2536/243*pi^4*z3*Cf^2*Ca
          + 80/9*pi^4*z3*Cf^2*Ca*al
          - 224/81*pi^4*z3*Cf^2*Ca*al^2
          - 640/243*pi^4*z3*Cf^3
          + 3584/243*pi^4*z3*Cf^3*al
          - 78697/432*psiprime(1/3)*Cf*Ca^2
          + 3623/432*psiprime(1/3)*Cf*Ca^2*al
          - 91/16*psiprime(1/3)*Cf*Ca^2*al^2
          + 35/12*psiprime(1/3)*Cf*Ca^2*al^3
          + 455/6*psiprime(1/3)*Cf^2*Ca
          - 160/3*psiprime(1/3)*Cf^2*Ca*z5
          + 1408/27*psiprime(1/3)*Cf^2*Ca*al
          + 80/3*psiprime(1/3)*Cf^2*Ca*al*z5
          - 161/4*psiprime(1/3)*Cf^2*Ca*al^2
          - 3452/27*psiprime(1/3)*Cf^3
          - 640/3*psiprime(1/3)*Cf^3*z5
          + 392/3*psiprime(1/3)*Cf^3*al
          + 2357/18*psiprime(1/3)*z3*Cf*Ca^2
          - 43/18*psiprime(1/3)*z3*Cf*Ca^2*al
          + 13/2*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 10/3*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 124/3*psiprime(1/3)*z3*Cf^2*Ca
          - 748/9*psiprime(1/3)*z3*Cf^2*Ca*al
          + 46*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 3008/9*psiprime(1/3)*z3*Cf^3
          - 448/3*psiprime(1/3)*z3*Cf^3*al
          + 682/9*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 62/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 176/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          + 16/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 637/81*psiprime(1/3)*pi^2*Cf*Ca^2
          - 245/162*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 49/27*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 49/162*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 2156/81*psiprime(1/3)*pi^2*Cf^2*Ca
          + 196/9*psiprime(1/3)*pi^2*Cf^2*Ca*al
          - 196/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^2
          - 1568/81*psiprime(1/3)*pi^2*Cf^3
          + 3136/81*psiprime(1/3)*pi^2*Cf^3*al
          - 728/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          + 140/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 56/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 28/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 2464/81*psiprime(1/3)*pi^2*z3*Cf^2*Ca
          - 224/9*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al
          + 224/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^2
          + 1792/81*psiprime(1/3)*pi^2*z3*Cf^3
          - 3584/81*psiprime(1/3)*pi^2*z3*Cf^3*al
          - 637/108*psiprime(1/3)^2*Cf*Ca^2
          + 245/216*psiprime(1/3)^2*Cf*Ca^2*al
          + 49/36*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/216*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 539/27*psiprime(1/3)^2*Cf^2*Ca
          - 49/3*psiprime(1/3)^2*Cf^2*Ca*al
          + 49/9*psiprime(1/3)^2*Cf^2*Ca*al^2
          + 392/27*psiprime(1/3)^2*Cf^3
          - 784/27*psiprime(1/3)^2*Cf^3*al
          + 182/27*psiprime(1/3)^2*z3*Cf*Ca^2
          - 35/27*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 14/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 7/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 616/27*psiprime(1/3)^2*z3*Cf^2*Ca
          + 56/3*psiprime(1/3)^2*z3*Cf^2*Ca*al
          - 56/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^2
          - 448/27*psiprime(1/3)^2*z3*Cf^3
          + 896/27*psiprime(1/3)^2*z3*Cf^3*al
          + 119/192*psiprime3(1/3)*Cf*Ca^2
          - 7/36*psiprime3(1/3)*Cf*Ca^2*al
          + 7/72*psiprime3(1/3)*Cf^2*Ca
          + 7/36*psiprime3(1/3)*Cf^2*Ca*al
          + 14/9*psiprime3(1/3)*Cf^3
          - 17/24*psiprime3(1/3)*z3*Cf*Ca^2
          + 2/9*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 1/9*psiprime3(1/3)*z3*Cf^2*Ca
          - 2/9*psiprime3(1/3)*z3*Cf^2*Ca*al
          - 16/9*psiprime3(1/3)*z3*Cf^3
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                         Maximal abelian gauge

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


K_a_mag_momg =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 321/2*Cf*Ca
          + 63/4*Cf*Ca*al
          - 21/2*Cf*Ca*al^2
          + 7/4*Cf*Ca*al^3
          + 397/6*Cf^2
          - 63/4*Nda*Noda^-1*Cf*Ca*al
          + 21*Nda*Noda^-1*Cf*Ca*al^2
          - 21/4*Nda*Noda^-1*Cf*Ca*al^3
          + 158/3*Nf*Tf*Cf
          - 161/27*pi^2*Cf*Ca
          + 7*pi^2*Cf*Ca*al
          - 14/9*pi^2*Cf*Ca*al^2
          + 91/3*pi^2*Nda*Noda^-1*Cf*Ca
          - 35/9*pi^2*Nda*Noda^-1*Cf*Ca*al
          + 28/9*pi^2*Nda*Noda^-1*Cf*Ca*al^2
          + 448/27*pi^2*Nf*Tf*Cf
          - 240*z5*Cf^2
          + 356/3*z3*Cf*Ca
          - 18*z3*Cf*Ca*al
          + 12*z3*Cf*Ca*al^2
          - 2*z3*Cf*Ca*al^3
          + 136*z3*Cf^2
          + 18*z3*Nda*Noda^-1*Cf*Ca*al
          - 24*z3*Nda*Noda^-1*Cf*Ca*al^2
          + 6*z3*Nda*Noda^-1*Cf*Ca*al^3
          - 112/3*z3*Nf*Tf*Cf
          + 184/27*z3*pi^2*Cf*Ca
          - 8*z3*pi^2*Cf*Ca*al
          + 16/9*z3*pi^2*Cf*Ca*al^2
          - 104/3*z3*pi^2*Nda*Noda^-1*Cf*Ca
          + 40/9*z3*pi^2*Nda*Noda^-1*Cf*Ca*al
          - 32/9*z3*pi^2*Nda*Noda^-1*Cf*Ca*al^2
          - 512/27*z3*pi^2*Nf*Tf*Cf
          + 161/18*psiprime(1/3)*Cf*Ca
          - 21/2*psiprime(1/3)*Cf*Ca*al
          + 7/3*psiprime(1/3)*Cf*Ca*al^2
          - 91/2*psiprime(1/3)*Nda*Noda^-1*Cf*Ca
          + 35/6*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al
          - 14/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al^2
          - 224/9*psiprime(1/3)*Nf*Tf*Cf
          - 92/9*psiprime(1/3)*z3*Cf*Ca
          + 12*psiprime(1/3)*z3*Cf*Ca*al
          - 8/3*psiprime(1/3)*z3*Cf*Ca*al^2
          + 52*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca
          - 20/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca*al
          + 16/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca*al^2
          + 256/9*psiprime(1/3)*z3*Nf*Tf*Cf
          )

       + a^3*(
          - 6259417/1152*Cf*Ca^2
          - 507619/576*Cf*Ca^2*al
          - 71759/384*Cf*Ca^2*al^2
          + 677/48*Cf*Ca^2*al^3
          - 1805/128*Cf*Ca^2*al^4
          + 357/64*Cf*Ca^2*al^5
          - 49/128*Cf*Ca^2*al^6
          + 47353/36*Cf^2*Ca
          - 1191/8*Cf^2*Ca*al
          + 397/4*Cf^2*Ca*al^2
          - 397/24*Cf^2*Ca*al^3
          + 2471/12*Cf^3
          + 2783/4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 30613/18*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 55067/64*Nda*Noda^-1*Cf*Ca^2
          + 25371/64*Nda*Noda^-1*Cf*Ca^2*al
          + 28819/96*Nda*Noda^-1*Cf*Ca^2*al^2
          - 2677/32*Nda*Noda^-1*Cf*Ca^2*al^3
          + 479/8*Nda*Noda^-1*Cf*Ca^2*al^4
          - 1785/64*Nda*Noda^-1*Cf*Ca^2*al^5
          + 147/64*Nda*Noda^-1*Cf*Ca^2*al^6
          + 1191/8*Nda*Noda^-1*Cf^2*Ca*al
          - 397/2*Nda*Noda^-1*Cf^2*Ca*al^2
          + 397/8*Nda*Noda^-1*Cf^2*Ca*al^3
          - 4545/32*Nda^2*Noda^-2*Cf*Ca^2
          + 8283/64*Nda^2*Noda^-2*Cf*Ca^2*al
          + 22041/128*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 7487/64*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 2427/32*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 1071/32*Nda^2*Noda^-2*Cf*Ca^2*al^5
          - 441/128*Nda^2*Noda^-2*Cf*Ca^2*al^6
          + 110051/36*Nf*Tf*Cf*Ca
          + 3955/18*Nf*Tf*Cf*Ca*al
          + 253/12*Nf*Tf*Cf*Ca*al^2
          - 3920/9*Nf*Tf*Cf^2
          - 5566/9*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 179/2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 253/6*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 4058/9*Nf^2*Tf^2*Cf
          - 42461/54*pi^2*Cf*Ca^2
          - 721351/972*pi^2*Cf*Ca^2*al
          - 87835/1296*pi^2*Cf*Ca^2*al^2
          + 545/216*pi^2*Cf*Ca^2*al^3
          - 875/144*pi^2*Cf*Ca^2*al^4
          + 49/72*pi^2*Cf*Ca^2*al^5
          + 9131/162*pi^2*Cf^2*Ca
          - 397/6*pi^2*Cf^2*Ca*al
          + 397/27*pi^2*Cf^2*Ca*al^2
          + 14102/27*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 310244/243*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 1112659/864*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 1010821/2592*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 353557/2592*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 3059/96*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 455/18*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          - 245/72*pi^2*Nda*Noda^-1*Cf*Ca^2*al^5
          - 5161/18*pi^2*Nda*Noda^-1*Cf^2*Ca
          + 1985/54*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          - 794/27*pi^2*Nda*Noda^-1*Cf^2*Ca*al^2
          - 88073/288*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 8679/32*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 43451/864*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 73243/864*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 1267/48*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 49/12*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^5
          + 35689/81*pi^2*Nf*Tf*Cf*Ca
          + 36662/243*pi^2*Nf*Tf*Cf*Ca*al
          + 1282/81*pi^2*Nf*Tf*Cf*Ca*al^2
          - 6656/81*pi^2*Nf*Tf*Cf^2
          - 112816/243*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 631/3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 5066/81*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 2564/81*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 8768/81*pi^2*Nf^2*Tf^2*Cf
          - 637637/11664*pi^4*Cf*Ca^2
          - 1176917/8748*pi^4*Cf*Ca^2*al
          - 13643/2916*pi^4*Cf*Ca^2*al^2
          + 3913/1944*pi^4*Cf*Ca^2*al^3
          - 49/162*pi^4*Cf*Ca^2*al^4
          + 17248/243*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 379456/2187*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 530971/3888*pi^4*Nda*Noda^-1*Cf*Ca^2
          + 192647/5832*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          + 8386/729*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          - 532/81*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          + 98/81*pi^4*Nda*Noda^-1*Cf*Ca^2*al^4
          - 82621/648*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          + 1099/36*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          - 4270/243*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 3241/972*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 98/81*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 8960/729*pi^4*Nf*Tf*Cf*Ca
          + 26656/2187*pi^4*Nf*Tf*Cf*Ca*al
          + 1568/729*pi^4*Nf*Tf*Cf*Ca*al^2
          - 137984/2187*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 10696/81*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 7840/729*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 3136/729*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 25088/729*pi^4*Nf^2*Tf^2*Cf
          - 840*z7*Cf^2*Ca
          + 5040*z7*Cf^3
          + 11900/3*z5*Cf*Ca^2
          - 9040/3*z5*Cf^2*Ca
          + 540*z5*Cf^2*Ca*al
          - 360*z5*Cf^2*Ca*al^2
          + 60*z5*Cf^2*Ca*al^3
          - 5720*z5*Cf^3
          - 540*z5*Nda*Noda^-1*Cf^2*Ca*al
          + 720*z5*Nda*Noda^-1*Cf^2*Ca*al^2
          - 180*z5*Nda*Noda^-1*Cf^2*Ca*al^3
          - 8000/3*z5*Nf*Tf*Cf*Ca
          + 2080*z5*Nf*Tf*Cf^2
          + 320*z5*Nf^2*Tf^2*Cf
          - 1840/9*z5*pi^2*Cf^2*Ca
          + 240*z5*pi^2*Cf^2*Ca*al
          - 160/3*z5*pi^2*Cf^2*Ca*al^2
          + 1040*z5*pi^2*Nda*Noda^-1*Cf^2*Ca
          - 400/3*z5*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          + 320/3*z5*pi^2*Nda*Noda^-1*Cf^2*Ca*al^2
          + 5120/9*z5*pi^2*Nf*Tf*Cf^2
          + 861983/288*z3*Cf*Ca^2
          + 2933/9*z3*Cf*Ca^2*al
          + 3103/24*z3*Cf*Ca^2*al^2
          - 33/4*z3*Cf*Ca^2*al^3
          + 275/16*z3*Cf*Ca^2*al^4
          - 51/8*z3*Cf*Ca^2*al^5
          + 7/16*z3*Cf*Ca^2*al^6
          + 7594/3*z3*Cf^2*Ca
          - 306*z3*Cf^2*Ca*al
          + 204*z3*Cf^2*Ca*al^2
          - 34*z3*Cf^2*Ca*al^3
          + 488*z3*Cf^3
          - 418*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 9196/9*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 9355/16*z3*Nda*Noda^-1*Cf*Ca^2
          - 1737/8*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 13861/48*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 435/4*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          - 139/2*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          + 255/8*z3*Nda*Noda^-1*Cf*Ca^2*al^5
          - 21/8*z3*Nda*Noda^-1*Cf*Ca^2*al^6
          + 306*z3*Nda*Noda^-1*Cf^2*Ca*al
          - 408*z3*Nda*Noda^-1*Cf^2*Ca*al^2
          + 102*z3*Nda*Noda^-1*Cf^2*Ca*al^3
          + 38673/32*z3*Nda^2*Noda^-2*Cf*Ca^2
          + 1041/4*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 1899/8*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 4015/16*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 705/8*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 153/4*z3*Nda^2*Noda^-2*Cf*Ca^2*al^5
          + 63/16*z3*Nda^2*Noda^-2*Cf*Ca^2*al^6
          - 9850/9*z3*Nf*Tf*Cf*Ca
          - 1060/9*z3*Nf*Tf*Cf*Ca*al
          - 38/3*z3*Nf*Tf*Cf*Ca*al^2
          - 1464*z3*Nf*Tf*Cf^2
          + 3344/9*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 84*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 68*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 76/3*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 1552/9*z3*Nf^2*Tf^2*Cf
          + 63796/81*z3*pi^2*Cf*Ca^2
          + 195446/243*z3*pi^2*Cf*Ca^2*al
          + 10585/162*z3*pi^2*Cf*Ca^2*al^2
          - 95/27*z3*pi^2*Cf*Ca^2*al^3
          + 125/18*z3*pi^2*Cf*Ca^2*al^4
          - 7/9*z3*pi^2*Cf*Ca^2*al^5
          + 3128/27*z3*pi^2*Cf^2*Ca
          - 136*z3*pi^2*Cf^2*Ca*al
          + 272/9*z3*pi^2*Cf^2*Ca*al^2
          - 14608/27*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 321376/243*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 120757/108*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 132643/324*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 43531/324*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 437/12*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 260/9*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 35/9*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^5
          - 1768/3*z3*pi^2*Nda*Noda^-1*Cf^2*Ca
          + 680/9*z3*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          - 544/9*z3*pi^2*Nda*Noda^-1*Cf^2*Ca*al^2
          + 12239/36*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 1217/4*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 4733/108*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 10189/108*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 181/6*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 14/3*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^5
          - 26776/81*z3*pi^2*Nf*Tf*Cf*Ca
          - 39568/243*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 1328/81*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 11008/27*z3*pi^2*Nf*Tf*Cf^2
          + 116864/243*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 424/3*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 5104/81*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 2656/81*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 5632/81*z3*pi^2*Nf^2*Tf^2*Cf
          + 91091/1458*z3*pi^4*Cf*Ca^2
          + 336262/2187*z3*pi^4*Cf*Ca^2*al
          + 3898/729*z3*pi^4*Cf*Ca^2*al^2
          - 559/243*z3*pi^4*Cf*Ca^2*al^3
          + 28/81*z3*pi^4*Cf*Ca^2*al^4
          - 19712/243*z3*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 433664/2187*z3*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 75853/486*z3*pi^4*Nda*Noda^-1*Cf*Ca^2
          - 27521/729*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          - 9584/729*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          + 608/81*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          - 112/81*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al^4
          + 11803/81*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          - 314/9*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          + 4880/243*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 926/243*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 112/81*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 10240/729*z3*pi^4*Nf*Tf*Cf*Ca
          - 30464/2187*z3*pi^4*Nf*Tf*Cf*Ca*al
          - 1792/729*z3*pi^4*Nf*Tf*Cf*Ca*al^2
          + 157696/2187*z3*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 12224/81*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 8960/729*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 3584/729*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 28672/729*z3*pi^4*Nf^2*Tf^2*Cf
          - 7775/4*z3^2*Cf*Ca^2
          + 171*z3^2*Cf*Ca^2*al
          - 9/2*z3^2*Cf*Ca^2*al^2
          - 6*z3^2*Cf*Ca^2*al^3
          + 39/2*z3^2*Nda*Noda^-1*Cf*Ca^2
          + 12*z3^2*Nda*Noda^-1*Cf*Ca^2*al
          + 213/2*z3^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 24*z3^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 4959/4*z3^2*Nda^2*Noda^-2*Cf*Ca^2
          - 393*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 225/2*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 219/2*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 9*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 640*z3^2*Nf*Tf*Cf*Ca
          + 96*z3^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 42461/36*psiprime(1/3)*Cf*Ca^2
          + 721351/648*psiprime(1/3)*Cf*Ca^2*al
          + 87835/864*psiprime(1/3)*Cf*Ca^2*al^2
          - 545/144*psiprime(1/3)*Cf*Ca^2*al^3
          + 875/96*psiprime(1/3)*Cf*Ca^2*al^4
          - 49/48*psiprime(1/3)*Cf*Ca^2*al^5
          - 9131/108*psiprime(1/3)*Cf^2*Ca
          + 397/4*psiprime(1/3)*Cf^2*Ca*al
          - 397/18*psiprime(1/3)*Cf^2*Ca*al^2
          - 7051/9*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 155122/81*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 1112659/576*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 1010821/1728*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 353557/1728*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 3059/64*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          - 455/12*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^4
          + 245/48*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^5
          + 5161/12*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca
          - 1985/36*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al
          + 397/9*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al^2
          + 88073/192*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 26037/64*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 43451/576*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 73243/576*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 1267/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 49/8*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^5
          - 35689/54*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 18331/81*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 641/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 3328/27*psiprime(1/3)*Nf*Tf*Cf^2
          + 56408/81*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 631/2*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 2533/27*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 1282/27*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 4384/27*psiprime(1/3)*Nf^2*Tf^2*Cf
          + 439873/1944*psiprime(1/3)*pi^2*Cf*Ca^2
          + 1115681/2916*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 32389/1944*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 931/162*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 17248/81*psiprime(1/3)*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 379456/729*psiprime(1/3)*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 134113/324*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 24010/243*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 40915/972*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 1127/54*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 98/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 85645/216*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 1127/12*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 21119/648*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 1330/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 98/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 18032/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          - 26656/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          - 1568/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al^2
          + 137984/729*psiprime(1/3)*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 10192/27*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 7840/243*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 3136/243*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 25088/243*psiprime(1/3)*pi^2*Nf^2*Tf^2*Cf
          + 920/3*psiprime(1/3)*z5*Cf^2*Ca
          - 360*psiprime(1/3)*z5*Cf^2*Ca*al
          + 80*psiprime(1/3)*z5*Cf^2*Ca*al^2
          - 1560*psiprime(1/3)*z5*Nda*Noda^-1*Cf^2*Ca
          + 200*psiprime(1/3)*z5*Nda*Noda^-1*Cf^2*Ca*al
          - 160*psiprime(1/3)*z5*Nda*Noda^-1*Cf^2*Ca*al^2
          - 2560/3*psiprime(1/3)*z5*Nf*Tf*Cf^2
          - 31898/27*psiprime(1/3)*z3*Cf*Ca^2
          - 97723/81*psiprime(1/3)*z3*Cf*Ca^2*al
          - 10585/108*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 95/18*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 125/12*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 7/6*psiprime(1/3)*z3*Cf*Ca^2*al^5
          - 1564/9*psiprime(1/3)*z3*Cf^2*Ca
          + 204*psiprime(1/3)*z3*Cf^2*Ca*al
          - 136/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 7304/9*psiprime(1/3)*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 160688/81*psiprime(1/3)*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 120757/72*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          + 132643/216*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 43531/216*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 437/8*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          + 130/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          - 35/6*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^5
          + 884*psiprime(1/3)*z3*Nda*Noda^-1*Cf^2*Ca
          - 340/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf^2*Ca*al
          + 272/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf^2*Ca*al^2
          - 12239/24*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2
          + 3651/8*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          + 4733/72*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 10189/72*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 181/4*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 7*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^5
          + 13388/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          + 19784/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          + 664/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          + 5504/9*psiprime(1/3)*z3*Nf*Tf*Cf^2
          - 58432/81*psiprime(1/3)*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 212*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 2552/27*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 1328/27*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 2816/27*psiprime(1/3)*z3*Nf^2*Tf^2*Cf
          - 62839/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          - 318766/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          - 4627/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          + 532/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          - 28/27*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^4
          + 19712/81*psiprime(1/3)*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 433664/729*psiprime(1/3)*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 38318/81*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 27440/243*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 11690/243*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 644/27*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 112/27*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          - 12235/27*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 322/3*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 3017/81*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 1520/81*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 112/27*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 20608/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          + 30464/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 1792/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 157696/729*psiprime(1/3)*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 11648/27*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 8960/243*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 3584/243*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 28672/243*psiprime(1/3)*z3*pi^2*Nf^2*Tf^2*Cf
          - 439873/2592*psiprime(1/3)^2*Cf*Ca^2
          - 1115681/3888*psiprime(1/3)^2*Cf*Ca^2*al
          - 32389/2592*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 931/216*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 4312/27*psiprime(1/3)^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 94864/243*psiprime(1/3)^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 134113/432*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          + 12005/162*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          + 40915/1296*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 1127/72*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 49/18*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^4
          - 85645/288*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          + 1127/16*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 21119/864*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 665/54*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 49/18*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 4508/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          + 6664/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          + 392/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al^2
          - 34496/243*psiprime(1/3)^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 2548/9*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 1960/81*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 784/81*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 6272/81*psiprime(1/3)^2*Nf^2*Tf^2*Cf
          + 62839/324*psiprime(1/3)^2*z3*Cf*Ca^2
          + 159383/486*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 4627/324*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 133/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 4928/27*psiprime(1/3)^2*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 108416/243*psiprime(1/3)^2*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 19159/54*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2
          - 6860/81*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 5845/162*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 161/9*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          - 28/9*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          + 12235/36*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 161/2*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          + 3017/108*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 380/27*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 28/9*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 5152/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          - 7616/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          - 448/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al^2
          + 39424/243*psiprime(1/3)^2*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 2912/9*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 2240/81*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 896/81*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 7168/81*psiprime(1/3)^2*z3*Nf^2*Tf^2*Cf
          - 2989/384*psiprime3(1/3)*Cf*Ca^2
          + 21/8*psiprime3(1/3)*Cf*Ca^2*al
          - 21/64*psiprime3(1/3)*Cf*Ca^2*al^2
          - 7/192*psiprime3(1/3)*Cf*Ca^2*al^3
          + 203/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 7/192*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 91/96*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 7/48*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          - 7/4*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 7/24*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          + 161/64*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 77/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 14/3*psiprime3(1/3)*Nf*Tf*Cf*Ca
          + 7/3*psiprime3(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 427/48*psiprime3(1/3)*z3*Cf*Ca^2
          - 3*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 3/8*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          + 1/24*psiprime3(1/3)*z3*Cf*Ca^2*al^3
          - 29/48*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          + 1/24*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 13/12*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 1/6*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          + 2*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 1/3*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 23/8*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 11/12*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 16/3*psiprime3(1/3)*z3*Nf*Tf*Cf*Ca
          - 8/3*psiprime3(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          );

K_alpha_mag_momg =

       + a^2*(
          + 63/8*Cf*Ca
          - 21/2*Cf*Ca*al
          + 21/8*Cf*Ca*al^2
          - 63/8*Nda*Noda^-1*Cf*Ca
          + 21*Nda*Noda^-1*Cf*Ca*al
          - 63/8*Nda*Noda^-1*Cf*Ca*al^2
          + 7/2*pi^2*Cf*Ca
          - 14/9*pi^2*Cf*Ca*al
          - 35/18*pi^2*Nda*Noda^-1*Cf*Ca
          + 28/9*pi^2*Nda*Noda^-1*Cf*Ca*al
          - 9*z3*Cf*Ca
          + 12*z3*Cf*Ca*al
          - 3*z3*Cf*Ca*al^2
          + 9*z3*Nda*Noda^-1*Cf*Ca
          - 24*z3*Nda*Noda^-1*Cf*Ca*al
          + 9*z3*Nda*Noda^-1*Cf*Ca*al^2
          - 4*z3*pi^2*Cf*Ca
          + 16/9*z3*pi^2*Cf*Ca*al
          + 20/9*z3*pi^2*Nda*Noda^-1*Cf*Ca
          - 32/9*z3*pi^2*Nda*Noda^-1*Cf*Ca*al
          - 21/4*psiprime(1/3)*Cf*Ca
          + 7/3*psiprime(1/3)*Cf*Ca*al
          + 35/12*psiprime(1/3)*Nda*Noda^-1*Cf*Ca
          - 14/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al
          + 6*psiprime(1/3)*z3*Cf*Ca
          - 8/3*psiprime(1/3)*z3*Cf*Ca*al
          - 10/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca
          + 16/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca*al
          )

       + a^3*(
          - 485875/576*Cf*Ca^2
          - 4079/192*Cf*Ca^2*al
          + 55/6*Cf*Ca^2*al^2
          - 693/32*Cf*Ca^2*al^3
          + 595/64*Cf*Ca^2*al^4
          - 49/64*Cf*Ca^2*al^5
          - 397/8*Cf^2*Ca
          + 397/6*Cf^2*Ca*al
          - 397/24*Cf^2*Ca*al^2
          + 30613/18*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 185/64*Nda*Noda^-1*Cf*Ca^2
          + 2189/96*Nda*Noda^-1*Cf*Ca^2*al
          - 1133/16*Nda*Noda^-1*Cf*Ca^2*al^2
          + 1323/16*Nda*Noda^-1*Cf*Ca^2*al^3
          - 2975/64*Nda*Noda^-1*Cf*Ca^2*al^4
          + 147/32*Nda*Noda^-1*Cf*Ca^2*al^5
          + 397/8*Nda*Noda^-1*Cf^2*Ca
          - 397/3*Nda*Noda^-1*Cf^2*Ca*al
          + 397/8*Nda*Noda^-1*Cf^2*Ca*al^2
          + 861/64*Nda^2*Noda^-2*Cf*Ca^2
          + 3255/64*Nda^2*Noda^-2*Cf*Ca^2*al
          + 10395/64*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 84*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 1785/32*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 441/64*Nda^2*Noda^-2*Cf*Ca^2*al^5
          + 2783/9*Nf*Tf*Cf*Ca
          - 5566/9*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 1313417/1944*pi^2*Cf*Ca^2
          + 5105/162*pi^2*Cf*Ca^2*al
          + 7/24*pi^2*Cf*Ca^2*al^2
          - 119/12*pi^2*Cf*Ca^2*al^3
          + 245/216*pi^2*Cf*Ca^2*al^4
          - 397/18*pi^2*Cf^2*Ca
          + 794/81*pi^2*Cf^2*Ca*al
          + 310244/243*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 47227/2592*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 54779/1296*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 2275/96*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 959/27*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 1225/216*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 1985/162*pi^2*Nda*Noda^-1*Cf^2*Ca
          - 1588/81*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          + 19117/288*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 3017/144*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 3521/32*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 875/36*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 245/36*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 56408/243*pi^2*Nf*Tf*Cf*Ca
          - 112816/243*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 981743/8748*pi^4*Cf*Ca^2
          + 1099/162*pi^4*Cf*Ca^2*al
          + 203/72*pi^4*Cf*Ca^2*al^2
          - 98/243*pi^4*Cf*Ca^2*al^3
          + 379456/2187*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 3115/648*pi^4*Nda*Noda^-1*Cf*Ca^2
          - 266/27*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          - 532/81*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          + 392/243*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          + 2513/324*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          - 5656/243*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          + 35/324*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 392/243*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 68992/2187*pi^4*Nf*Tf*Cf*Ca
          - 137984/2187*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 180*z5*Cf^2*Ca
          - 240*z5*Cf^2*Ca*al
          + 60*z5*Cf^2*Ca*al^2
          - 180*z5*Nda*Noda^-1*Cf^2*Ca
          + 480*z5*Nda*Noda^-1*Cf^2*Ca*al
          - 180*z5*Nda*Noda^-1*Cf^2*Ca*al^2
          + 80*z5*pi^2*Cf^2*Ca
          - 320/9*z5*pi^2*Cf^2*Ca*al
          - 400/9*z5*pi^2*Nda*Noda^-1*Cf^2*Ca
          + 640/9*z5*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          + 16367/36*z3*Cf*Ca^2
          + 25*z3*Cf*Ca^2*al
          - 19/4*z3*Cf*Ca^2*al^2
          + 99/4*z3*Cf*Ca^2*al^3
          - 85/8*z3*Cf*Ca^2*al^4
          + 7/8*z3*Cf*Ca^2*al^5
          - 102*z3*Cf^2*Ca
          + 136*z3*Cf^2*Ca*al
          - 34*z3*Cf^2*Ca*al^2
          - 9196/9*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 13/8*z3*Nda*Noda^-1*Cf*Ca^2
          - 675/8*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 201/2*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 189/2*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          + 425/8*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          - 21/4*z3*Nda*Noda^-1*Cf*Ca^2*al^5
          + 102*z3*Nda*Noda^-1*Cf^2*Ca
          - 272*z3*Nda*Noda^-1*Cf^2*Ca*al
          + 102*z3*Nda*Noda^-1*Cf^2*Ca*al^2
          + 397/4*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 495/4*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 4503/16*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 213/2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 255/4*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 63/8*z3*Nda^2*Noda^-2*Cf*Ca^2*al^5
          - 1672/9*z3*Nf*Tf*Cf*Ca
          + 3344/9*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 171191/243*z3*pi^2*Cf*Ca^2
          - 980/27*z3*pi^2*Cf*Ca^2*al
          - 1/3*z3*pi^2*Cf*Ca^2*al^2
          + 34/3*z3*pi^2*Cf*Ca^2*al^3
          - 35/27*z3*pi^2*Cf*Ca^2*al^4
          - 136/3*z3*pi^2*Cf^2*Ca
          + 544/27*z3*pi^2*Cf^2*Ca*al
          - 321376/243*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 2287/108*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 2639/54*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 325/12*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 1096/27*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 175/27*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 680/27*z3*pi^2*Nda*Noda^-1*Cf^2*Ca
          - 1088/27*z3*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          - 2731/36*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 431/18*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 503/4*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 250/9*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 70/9*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 58432/243*z3*pi^2*Nf*Tf*Cf*Ca
          + 116864/243*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 280498/2187*z3*pi^4*Cf*Ca^2
          - 628/81*z3*pi^4*Cf*Ca^2*al
          - 29/9*z3*pi^4*Cf*Ca^2*al^2
          + 112/243*z3*pi^4*Cf*Ca^2*al^3
          - 433664/2187*z3*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 445/81*z3*pi^4*Nda*Noda^-1*Cf*Ca^2
          + 304/27*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          + 608/81*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          - 448/243*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          - 718/81*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          + 6464/243*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          - 10/81*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 448/243*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 78848/2187*z3*pi^4*Nf*Tf*Cf*Ca
          + 157696/2187*z3*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 57*z3^2*Cf*Ca^2
          - 3*z3^2*Cf*Ca^2*al
          - 6*z3^2*Cf*Ca^2*al^2
          + 4*z3^2*Nda*Noda^-1*Cf*Ca^2
          + 71*z3^2*Nda*Noda^-1*Cf*Ca^2*al
          - 24*z3^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 131*z3^2*Nda^2*Noda^-2*Cf*Ca^2
          + 75*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 219/2*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 12*z3^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 1313417/1296*psiprime(1/3)*Cf*Ca^2
          - 5105/108*psiprime(1/3)*Cf*Ca^2*al
          - 7/16*psiprime(1/3)*Cf*Ca^2*al^2
          + 119/8*psiprime(1/3)*Cf*Ca^2*al^3
          - 245/144*psiprime(1/3)*Cf*Ca^2*al^4
          + 397/12*psiprime(1/3)*Cf^2*Ca
          - 397/27*psiprime(1/3)*Cf^2*Ca*al
          - 155122/81*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 47227/1728*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 54779/864*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 2275/64*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 959/18*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          + 1225/144*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^4
          - 1985/108*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca
          + 794/27*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al
          - 19117/192*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 3017/96*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 10563/64*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 875/24*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 245/24*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 28204/81*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 56408/81*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 961331/2916*psiprime(1/3)*pi^2*Cf*Ca^2
          - 2009/108*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 49/6*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 98/81*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          - 379456/729*psiprime(1/3)*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 392/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 49/2*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 1127/54*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 392/81*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 2597/108*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 18277/324*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 182/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 392/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 68992/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          + 137984/729*psiprime(1/3)*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 120*psiprime(1/3)*z5*Cf^2*Ca
          + 160/3*psiprime(1/3)*z5*Cf^2*Ca*al
          + 200/3*psiprime(1/3)*z5*Nda*Noda^-1*Cf^2*Ca
          - 320/3*psiprime(1/3)*z5*Nda*Noda^-1*Cf^2*Ca*al
          - 171191/162*psiprime(1/3)*z3*Cf*Ca^2
          + 490/9*psiprime(1/3)*z3*Cf*Ca^2*al
          + 1/2*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 17*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 35/18*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 68*psiprime(1/3)*z3*Cf^2*Ca
          - 272/9*psiprime(1/3)*z3*Cf^2*Ca*al
          + 160688/81*psiprime(1/3)*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 2287/72*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          - 2639/36*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 325/8*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 548/9*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          - 175/18*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          - 340/9*psiprime(1/3)*z3*Nda*Noda^-1*Cf^2*Ca
          + 544/9*psiprime(1/3)*z3*Nda*Noda^-1*Cf^2*Ca*al
          + 2731/24*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 431/12*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          + 1509/8*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 125/3*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 35/3*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 29216/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          - 58432/81*psiprime(1/3)*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 274666/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 574/27*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          + 28/3*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          - 112/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          + 433664/729*psiprime(1/3)*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 448/27*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 28*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 644/27*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 448/81*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 742/27*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 5222/81*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 208/27*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 448/81*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 78848/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          - 157696/729*psiprime(1/3)*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 961331/3888*psiprime(1/3)^2*Cf*Ca^2
          + 2009/144*psiprime(1/3)^2*Cf*Ca^2*al
          + 49/8*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/54*psiprime(1/3)^2*Cf*Ca^2*al^3
          + 94864/243*psiprime(1/3)^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 98/9*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          - 147/8*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          - 1127/72*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 98/27*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 2597/144*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          - 18277/432*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 91/18*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 98/27*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 17248/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 34496/243*psiprime(1/3)^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 137333/486*psiprime(1/3)^2*z3*Cf*Ca^2
          - 287/18*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 7*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 28/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          - 108416/243*psiprime(1/3)^2*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 112/9*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2
          + 21*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 161/9*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 112/27*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          - 371/18*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2
          + 2611/54*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 52/9*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 112/27*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 19712/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 39424/243*psiprime(1/3)^2*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 7/8*psiprime3(1/3)*Cf*Ca^2
          - 7/32*psiprime3(1/3)*Cf*Ca^2*al
          - 7/192*psiprime3(1/3)*Cf*Ca^2*al^2
          - 7/576*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 91/144*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 7/48*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 7/72*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 161/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          + 77/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - psiprime3(1/3)*z3*Cf*Ca^2
          + 1/4*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 1/24*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          + 1/72*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          - 13/18*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 1/6*psiprime3(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 1/9*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 23/12*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 11/12*psiprime3(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          );


K_a_mag_momc =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 2213/12*Cf*Ca
          + 21*Cf*Ca*al
          + 21/4*Cf*Ca*al^2
          + 397/6*Cf^2
          - 240*z5*Cf^2
          + 146*z3*Cf*Ca
          - 24*z3*Cf*Ca*al
          - 6*z3*Cf*Ca*al^2
          + 136*z3*Cf^2
          + 63/2*Nda*Noda^-1*Cf*Ca
          - 21*Nda*Noda^-1*Cf*Ca*al
          - 21/2*Nda*Noda^-1*Cf*Ca*al^2
          - 36*Nda*Noda^-1*z3*Cf*Ca
          + 24*Nda*Noda^-1*z3*Cf*Ca*al
          + 12*Nda*Noda^-1*z3*Cf*Ca*al^2
          + 62*Nf*Tf*Cf
          - 48*Nf*z3*Tf*Cf
          - 35/9*pi^2*Cf*Ca
          + 14/9*pi^2*Cf*Ca*al
          + 40/9*pi^2*z3*Cf*Ca
          - 16/9*pi^2*z3*Cf*Ca*al
          + 77/9*pi^2*Nda*Noda^-1*Cf*Ca
          - 14/3*pi^2*Nda*Noda^-1*Cf*Ca*al
          - 88/9*pi^2*Nda*Noda^-1*z3*Cf*Ca
          + 16/3*pi^2*Nda*Noda^-1*z3*Cf*Ca*al
          + 35/6*psiprime(1/3)*Cf*Ca
          - 7/3*psiprime(1/3)*Cf*Ca*al
          - 20/3*psiprime(1/3)*z3*Cf*Ca
          + 8/3*psiprime(1/3)*z3*Cf*Ca*al
          - 77/6*psiprime(1/3)*Nda*Noda^-1*Cf*Ca
          + 7*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al
          + 44/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca
          - 8*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca*al
          )

       + a^3*(
          - 356795/72*Cf*Ca^2
          + 133405/96*Cf*Ca^2*al
          + 112*Cf*Ca^2*al^2
          + 249/32*Cf*Ca^2*al^3
          + 110983/72*Cf^2*Ca
          - 840*Cf^2*Ca*z7
          - 397/2*Cf^2*Ca*al
          - 397/8*Cf^2*Ca*al^2
          + 2471/12*Cf^3
          + 5040*Cf^3*z7
          + 11900/3*z5*Cf*Ca^2
          - 11500/3*z5*Cf^2*Ca
          + 720*z5*Cf^2*Ca*al
          + 180*z5*Cf^2*Ca*al^2
          - 5720*z5*Cf^3
          + 56891/24*z3*Cf*Ca^2
          - 34497/32*z3*Cf*Ca^2*al
          - 1395/16*z3*Cf*Ca^2*al^2
          - 27/4*z3*Cf*Ca^2*al^3
          + 2996*z3*Cf^2*Ca
          - 408*z3*Cf^2*Ca*al
          - 102*z3*Cf^2*Ca*al^2
          + 488*z3*Cf^3
          - 1463*z3^2*Cf*Ca^2
          - 129/4*z3^2*Cf*Ca^2*al
          + 21/2*z3^2*Cf*Ca^2*al^2
          - 1023/2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 396*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 968*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          + 34785/64*Nda*Noda^-1*Cf*Ca^2
          - 53015/64*Nda*Noda^-1*Cf*Ca^2*al
          - 6779/64*Nda*Noda^-1*Cf*Ca^2*al^2
          - 1449/64*Nda*Noda^-1*Cf*Ca^2*al^3
          - 1191/4*Nda*Noda^-1*Cf^2*Ca
          + 397/2*Nda*Noda^-1*Cf^2*Ca*al
          + 397/4*Nda*Noda^-1*Cf^2*Ca*al^2
          + 1080*Nda*Noda^-1*z5*Cf^2*Ca
          - 720*Nda*Noda^-1*z5*Cf^2*Ca*al
          - 360*Nda*Noda^-1*z5*Cf^2*Ca*al^2
          - 1005/8*Nda*Noda^-1*z3*Cf*Ca^2
          + 6727/8*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 117/16*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 561/16*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 612*Nda*Noda^-1*z3*Cf^2*Ca
          + 408*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 204*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          - 390*Nda*Noda^-1*z3^2*Cf*Ca^2
          - 186*Nda*Noda^-1*z3^2*Cf*Ca^2*al
          + 153/2*Nda*Noda^-1*z3^2*Cf*Ca^2*al^2
          - 21/2*Nda*Noda^-1*z3^2*Cf*Ca^2*al^3
          - 33435/64*Nda^2*Noda^-2*Cf*Ca^2
          + 1443/64*Nda^2*Noda^-2*Cf*Ca^2*al
          - 315/64*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 207/64*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 13353/8*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 1071/32*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 6981/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 615/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 1284*Nda^2*Noda^-2*z3^2*Cf*Ca^2
          - 435/4*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al
          + 873/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al^2
          - 99/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al^3
          + 33398/9*Nf*Tf*Cf*Ca
          - 1096/3*Nf*Tf*Cf*Ca*al
          - 31/2*Nf*Tf*Cf*Ca*al^2
          - 5092/9*Nf*Tf*Cf^2
          - 8000/3*Nf*z5*Tf*Cf*Ca
          + 2400*Nf*z5*Tf*Cf^2
          - 4276/3*Nf*z3*Tf*Cf*Ca
          + 288*Nf*z3*Tf*Cf*Ca*al
          + 12*Nf*z3*Tf*Cf*Ca*al^2
          - 4792/3*Nf*z3*Tf*Cf^2
          + 352*Nf*z3^2*Tf*Cf*Ca
          + 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 352*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          - 495/2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 138*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 31*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 12*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          - 112*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          - 24*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          + 192*Nf*Nda*Noda^-1*z3^2*Tf*Cf*Ca
          - 1568/3*Nf^2*Tf^2*Cf
          + 320*Nf^2*z5*Tf^2*Cf
          + 224*Nf^2*z3*Tf^2*Cf
          - 26855/216*pi^2*Cf*Ca^2
          + 2689/108*pi^2*Cf*Ca^2*al
          - 101/48*pi^2*Cf*Ca^2*al^2
          - 7/12*pi^2*Cf*Ca^2*al^3
          + 1985/54*pi^2*Cf^2*Ca
          - 397/27*pi^2*Cf^2*Ca*al
          - 400/3*pi^2*z5*Cf^2*Ca
          + 160/3*pi^2*z5*Cf^2*Ca*al
          + 955/9*pi^2*z3*Cf*Ca^2
          - 454/27*pi^2*z3*Cf*Ca^2*al
          + 49/18*pi^2*z3*Cf*Ca^2*al^2
          + 2/3*pi^2*z3*Cf*Ca^2*al^3
          + 680/9*pi^2*z3*Cf^2*Ca
          - 272/9*pi^2*z3*Cf^2*Ca*al
          + 109333/432*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 170611/864*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 3455/288*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 35/48*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 4367/54*pi^2*Nda*Noda^-1*Cf^2*Ca
          + 397/9*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          + 880/3*pi^2*Nda*Noda^-1*z5*Cf^2*Ca
          - 160*pi^2*Nda*Noda^-1*z5*Cf^2*Ca*al
          - 3713/18*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 21013/108*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 505/36*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 5/6*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 1496/9*pi^2*Nda*Noda^-1*z3*Cf^2*Ca
          + 272/3*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 18659/48*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 7993/96*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 49045/288*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 147/16*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 2597/6*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 1279/12*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 7075/36*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 21/2*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 247/9*pi^2*Nf*Tf*Cf*Ca
          - 64/9*pi^2*Nf*Tf*Cf*Ca*al
          - 56/3*pi^2*Nf*z3*Tf*Cf*Ca
          + 128/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 745/9*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 688/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 200/3*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          - 512/27*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          + 4543/1296*pi^4*Cf*Ca^2
          + 3535/1296*pi^4*Cf*Ca^2*al
          - 259/648*pi^4*Cf*Ca^2*al^2
          - 649/162*pi^4*z3*Cf*Ca^2
          - 505/162*pi^4*z3*Cf*Ca^2*al
          + 37/81*pi^4*z3*Cf*Ca^2*al^2
          + 16765/1296*pi^4*Nda*Noda^-1*Cf*Ca^2
          - 3829/1296*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          + 7/108*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          + 7/72*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          - 2395/162*pi^4*Nda*Noda^-1*z3*Cf*Ca^2
          + 547/162*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 2/27*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 1/9*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 2989/324*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          + 2261/216*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          - 119/8*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 7/8*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 854/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 323/27*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 17*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 26855/144*psiprime(1/3)*Cf*Ca^2
          - 2689/72*psiprime(1/3)*Cf*Ca^2*al
          + 101/32*psiprime(1/3)*Cf*Ca^2*al^2
          + 7/8*psiprime(1/3)*Cf*Ca^2*al^3
          - 1985/36*psiprime(1/3)*Cf^2*Ca
          + 397/18*psiprime(1/3)*Cf^2*Ca*al
          + 200*psiprime(1/3)*z5*Cf^2*Ca
          - 80*psiprime(1/3)*z5*Cf^2*Ca*al
          - 955/6*psiprime(1/3)*z3*Cf*Ca^2
          + 227/9*psiprime(1/3)*z3*Cf*Ca^2*al
          - 49/12*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 340/3*psiprime(1/3)*z3*Cf^2*Ca
          + 136/3*psiprime(1/3)*z3*Cf^2*Ca*al
          - 109333/288*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 170611/576*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 3455/192*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 35/32*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          + 4367/36*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca
          - 397/6*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al
          - 440*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca
          + 240*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca*al
          + 3713/12*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          - 21013/72*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 505/24*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 5/4*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 748/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca
          - 136*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 18659/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 7993/64*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 49045/192*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 441/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 2597/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 1279/8*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 7075/24*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 63/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 247/6*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 32/3*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 28*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 64/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 745/6*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 344/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 100*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          + 256/9*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          + 1225/216*psiprime(1/3)*pi^2*Cf*Ca^2
          - 245/54*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 175/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          + 140/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          - 28/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 2695/108*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 637/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 49/9*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 770/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 728/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 56/9*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 9961/216*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 539/18*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 7/2*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 1423/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 308/9*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 4*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 1225/288*psiprime(1/3)^2*Cf*Ca^2
          + 245/72*psiprime(1/3)^2*Cf*Ca^2*al
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 175/36*psiprime(1/3)^2*z3*Cf*Ca^2
          - 35/9*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 2695/144*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          - 637/36*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          + 49/12*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 385/18*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 182/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 14/3*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 9961/288*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          + 539/24*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 21/8*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 1423/36*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 77/3*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 3*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 259/128*psiprime3(1/3)*Cf*Ca^2
          - 175/384*psiprime3(1/3)*Cf*Ca^2*al
          + 7/192*psiprime3(1/3)*Cf*Ca^2*al^2
          + 37/16*psiprime3(1/3)*z3*Cf*Ca^2
          + 25/48*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 1/24*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          - 665/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 707/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 21/32*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 7/192*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          + 95/48*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          + 101/48*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 3/4*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 1/24*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 1771/192*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 35/192*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          + 329/64*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 21/64*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 253/24*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 5/24*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 47/8*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 3/8*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          );

K_alpha_mag_momc =

       + a^2*(
          + 21/2*Cf*Ca
          + 21/4*Cf*Ca*al
          - 12*z3*Cf*Ca
          - 6*z3*Cf*Ca*al
          - 21/2*Nda*Noda^-1*Cf*Ca
          - 21/2*Nda*Noda^-1*Cf*Ca*al
          + 12*Nda*Noda^-1*z3*Cf*Ca
          + 12*Nda*Noda^-1*z3*Cf*Ca*al
          + 7/9*pi^2*Cf*Ca
          - 8/9*pi^2*z3*Cf*Ca
          - 7/3*pi^2*Nda*Noda^-1*Cf*Ca
          + 8/3*pi^2*Nda*Noda^-1*z3*Cf*Ca
          - 7/6*psiprime(1/3)*Cf*Ca
          + 4/3*psiprime(1/3)*z3*Cf*Ca
          + 7/2*psiprime(1/3)*Nda*Noda^-1*Cf*Ca
          - 4*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca
          )

       + a^3*(
          + 61667/96*Cf*Ca^2
          - 337/24*Cf*Ca^2*al
          + 63/32*Cf*Ca^2*al^2
          - 397/6*Cf^2*Ca
          - 397/12*Cf^2*Ca*al
          + 240*z5*Cf^2*Ca
          + 120*z5*Cf^2*Ca*al
          - 15755/32*z3*Cf*Ca^2
          + 87/8*z3*Cf*Ca^2*al
          - 9/4*z3*Cf*Ca^2*al^2
          - 136*z3*Cf^2*Ca
          - 68*z3*Cf^2*Ca*al
          - 43/4*z3^2*Cf*Ca^2
          + 7*z3^2*Cf*Ca^2*al
          - 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 968*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 5423/192*Nda*Noda^-1*Cf*Ca^2
          + 3305/96*Nda*Noda^-1*Cf*Ca^2*al
          - 1449/64*Nda*Noda^-1*Cf*Ca^2*al^2
          + 397/6*Nda*Noda^-1*Cf^2*Ca
          + 397/6*Nda*Noda^-1*Cf^2*Ca*al
          - 240*Nda*Noda^-1*z5*Cf^2*Ca
          - 240*Nda*Noda^-1*z5*Cf^2*Ca*al
          + 677/8*Nda*Noda^-1*z3*Cf*Ca^2
          - 687/8*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 561/16*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 136*Nda*Noda^-1*z3*Cf^2*Ca
          + 136*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 62*Nda*Noda^-1*z3^2*Cf*Ca^2
          + 51*Nda*Noda^-1*z3^2*Cf*Ca^2*al
          - 21/2*Nda*Noda^-1*z3^2*Cf*Ca^2*al^2
          + 6769/64*Nda^2*Noda^-2*Cf*Ca^2
          + 3423/32*Nda^2*Noda^-2*Cf*Ca^2*al
          + 1281/64*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 2853/32*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 3015/8*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 327/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 145/4*Nda^2*Noda^-2*z3^2*Cf*Ca^2
          + 291*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al
          - 99/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al^2
          - 682/3*Nf*Tf*Cf*Ca
          + 176*Nf*z3*Tf*Cf*Ca
          + 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 352*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          + 145/324*pi^2*Cf*Ca^2
          - 133/72*pi^2*Cf*Ca^2*al
          - 7/12*pi^2*Cf*Ca^2*al^2
          - 397/81*pi^2*Cf^2*Ca
          + 160/9*pi^2*z5*Cf^2*Ca
          - 10/27*pi^2*z3*Cf*Ca^2
          + 19/9*pi^2*z3*Cf*Ca^2*al
          + 2/3*pi^2*z3*Cf*Ca^2*al^2
          - 272/27*pi^2*z3*Cf^2*Ca
          - 34865/864*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 1253/144*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 35/48*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 397/27*pi^2*Nda*Noda^-1*Cf^2*Ca
          - 160/3*pi^2*Nda*Noda^-1*z5*Cf^2*Ca
          + 1645/36*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 179/18*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 5/6*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 272/9*pi^2*Nda*Noda^-1*z3*Cf^2*Ca
          + 10745/288*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 16807/144*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 147/16*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 1535/36*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 2401/18*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 21/2*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 3535/3888*pi^4*Cf*Ca^2
          - 259/972*pi^4*Cf*Ca^2*al
          - 505/486*pi^4*z3*Cf*Ca^2
          + 74/243*pi^4*z3*Cf*Ca^2*al
          - 3829/3888*pi^4*Nda*Noda^-1*Cf*Ca^2
          + 7/162*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          + 7/72*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          + 547/486*pi^4*Nda*Noda^-1*z3*Cf*Ca^2
          - 4/81*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 1/9*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 2261/648*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          - 119/12*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          + 7/8*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 323/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 34/3*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 145/216*psiprime(1/3)*Cf*Ca^2
          + 133/48*psiprime(1/3)*Cf*Ca^2*al
          + 7/8*psiprime(1/3)*Cf*Ca^2*al^2
          + 397/54*psiprime(1/3)*Cf^2*Ca
          - 80/3*psiprime(1/3)*z5*Cf^2*Ca
          + 5/9*psiprime(1/3)*z3*Cf*Ca^2
          - 19/6*psiprime(1/3)*z3*Cf*Ca^2*al
          - psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 136/9*psiprime(1/3)*z3*Cf^2*Ca
          + 34865/576*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 1253/96*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 35/32*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 397/18*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca
          + 80*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca
          - 1645/24*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          + 179/12*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 5/4*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 136/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca
          - 10745/192*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 16807/96*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          + 441/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 1535/24*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 2401/12*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 63/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 245/162*psiprime(1/3)*pi^2*Cf*Ca^2
          + 49/81*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 140/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          - 56/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 637/81*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 98/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 728/81*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 112/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 539/54*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 7/3*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 308/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 8/3*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 245/216*psiprime(1/3)^2*Cf*Ca^2
          - 49/108*psiprime(1/3)^2*Cf*Ca^2*al
          - 35/27*psiprime(1/3)^2*z3*Cf*Ca^2
          + 14/27*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 637/108*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          + 49/18*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          + 182/27*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 28/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 539/72*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          - 7/4*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 77/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 2*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 175/1152*psiprime3(1/3)*Cf*Ca^2
          + 7/288*psiprime3(1/3)*Cf*Ca^2*al
          + 25/144*psiprime3(1/3)*z3*Cf*Ca^2
          - 1/36*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 707/1152*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 7/16*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 7/192*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 101/144*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          - 1/2*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 1/24*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 35/576*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 329/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 21/64*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 5/72*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 47/12*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 3/8*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          );


K_a_mag_momq =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          + 42*N_A^-1*Noda*Cf^2*al
          - 48*N_A^-1*Noda*z3*Cf^2*al
          - 1457/12*Cf*Ca
          + 21/2*Cf*Ca*al
          - 21/4*Cf*Ca*al^2
          - 107/6*Cf^2
          - 240*z5*Cf^2
          + 74*z3*Cf*Ca
          - 12*z3*Cf*Ca*al
          + 6*z3*Cf*Ca*al^2
          + 232*z3*Cf^2
          - 21/2*Nda*Noda^-1*Cf*Ca*al
          + 21/2*Nda*Noda^-1*Cf*Ca*al^2
          + 12*Nda*Noda^-1*z3*Cf*Ca*al
          - 12*Nda*Noda^-1*z3*Cf*Ca*al^2
          + 62*Nf*Tf*Cf
          - 48*Nf*z3*Tf*Cf
          + 112/9*pi^2*N_A^-1*Noda*Cf^2*al
          - 128/9*pi^2*N_A^-1*Noda*z3*Cf^2*al
          + 91/9*pi^2*Cf*Ca
          + 28/9*pi^2*Cf*Ca*al
          - 7/9*pi^2*Cf*Ca*al^2
          - 56/9*pi^2*Cf^2
          - 104/9*pi^2*z3*Cf*Ca
          - 32/9*pi^2*z3*Cf*Ca*al
          + 8/9*pi^2*z3*Cf*Ca*al^2
          + 64/9*pi^2*z3*Cf^2
          + 70/9*pi^2*Nda*Noda^-1*Cf*Ca
          - 28/9*pi^2*Nda*Noda^-1*Cf*Ca*al
          + 14/9*pi^2*Nda*Noda^-1*Cf*Ca*al^2
          - 80/9*pi^2*Nda*Noda^-1*z3*Cf*Ca
          + 32/9*pi^2*Nda*Noda^-1*z3*Cf*Ca*al
          - 16/9*pi^2*Nda*Noda^-1*z3*Cf*Ca*al^2
          - 56/3*psiprime(1/3)*N_A^-1*Noda*Cf^2*al
          + 64/3*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*al
          - 91/6*psiprime(1/3)*Cf*Ca
          - 14/3*psiprime(1/3)*Cf*Ca*al
          + 7/6*psiprime(1/3)*Cf*Ca*al^2
          + 28/3*psiprime(1/3)*Cf^2
          + 52/3*psiprime(1/3)*z3*Cf*Ca
          + 16/3*psiprime(1/3)*z3*Cf*Ca*al
          - 4/3*psiprime(1/3)*z3*Cf*Ca*al^2
          - 32/3*psiprime(1/3)*z3*Cf^2
          - 35/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca
          + 14/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al
          - 7/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al^2
          + 40/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca
          - 16/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca*al
          + 8/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca*al^2
          )

       + a^3*(
          - 441/2*N_A^-2*Noda^2*Cf^3*al^2
          + 252*N_A^-2*Noda^2*z3*Cf^3*al^2
          - 279*N_A^-1*Noda*Cf^2*Ca
          - 67*N_A^-1*Noda*Cf^2*Ca*al
          - 219/4*N_A^-1*Noda*Cf^2*Ca*al^2
          + 189*N_A^-1*Noda*Cf^2*Ca*al^3
          + 359*N_A^-1*Noda*Cf^3*al
          + 1440*N_A^-1*Noda*z5*Cf^3*al
          + 216*N_A^-1*Noda*z3*Cf^2*Ca
          + 330*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 30*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 216*N_A^-1*Noda*z3*Cf^2*Ca*al^3
          - 1764*N_A^-1*Noda*z3*Cf^3*al
          - 48*N_A^-1*Noda*z3^2*Cf^2*Ca*al
          + 96*N_A^-1*Noda*z3^2*Cf^2*Ca*al^2
          + 96*N_A^-1*Noda*z3^2*Cf^3*al
          - 289025/72*Cf*Ca^2
          - 77653/96*Cf*Ca^2*al
          - 1241/32*Cf*Ca^2*al^2
          - 123/32*Cf*Ca^2*al^3
          - 189/32*Cf*Ca^2*al^4
          - 40523/72*Cf^2*Ca
          - 840*Cf^2*Ca*z7
          + 1979/4*Cf^2*Ca*al
          + 139/8*Cf^2*Ca*al^2
          - 126*Cf^2*Ca*al^3
          + 4061/12*Cf^3
          + 5040*Cf^3*z7
          + 11900/3*z5*Cf*Ca^2
          - 5020/3*z5*Cf^2*Ca
          + 360*z5*Cf^2*Ca*al
          - 180*z5*Cf^2*Ca*al^2
          - 8600*z5*Cf^3
          + 103283/96*z3*Cf*Ca^2
          + 2545/4*z3*Cf*Ca^2*al
          + 45/4*z3*Cf*Ca^2*al^2
          + 9/4*z3*Cf*Ca^2*al^3
          + 27/4*z3*Cf*Ca^2*al^4
          + 2885*z3*Cf^2*Ca
          - 843*z3*Cf^2*Ca*al
          + 198*z3*Cf^2*Ca*al^2
          + 144*z3*Cf^2*Ca*al^3
          + 3464*z3*Cf^3
          - 3911/4*z3^2*Cf*Ca^2
          + 48*z3^2*Cf*Ca^2*al
          - 12*z3^2*Cf*Ca^2*al^2
          - 72*z3^2*Cf^2*Ca
          + 72*z3^2*Cf^2*Ca*al
          - 48*z3^2*Cf^2*Ca*al^2
          - 672*z3^2*Cf^3
          + 1023/2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 396*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 968*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          + 18705/32*Nda*Noda^-1*Cf*Ca^2
          + 14231/32*Nda*Noda^-1*Cf*Ca^2*al
          + 661/32*Nda*Noda^-1*Cf*Ca^2*al^2
          - 315/32*Nda*Noda^-1*Cf*Ca^2*al^3
          + 189/8*Nda*Noda^-1*Cf*Ca^2*al^4
          - 359/4*Nda*Noda^-1*Cf^2*Ca*al
          + 359/4*Nda*Noda^-1*Cf^2*Ca*al^2
          - 360*Nda*Noda^-1*z5*Cf^2*Ca*al
          + 360*Nda*Noda^-1*z5*Cf^2*Ca*al^2
          - 20211/32*Nda*Noda^-1*z3*Cf*Ca^2
          - 5007/16*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 87/8*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 111/8*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 27*Nda*Noda^-1*z3*Cf*Ca^2*al^4
          + 420*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 420*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          + 813/4*Nda*Noda^-1*z3^2*Cf*Ca^2
          - 195/2*Nda*Noda^-1*z3^2*Cf*Ca^2*al
          + 63*Nda*Noda^-1*z3^2*Cf*Ca^2*al^2
          - 3*Nda*Noda^-1*z3^2*Cf*Ca^2*al^3
          - 537/8*Nda^2*Noda^-2*Cf*Ca^2
          + 75*Nda^2*Noda^-2*Cf*Ca^2*al
          + 981/8*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 177/4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 189/8*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 3249/4*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 615/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 417/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 903/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 27*Nda^2*Noda^-2*z3*Cf*Ca^2*al^4
          - 870*Nda^2*Noda^-2*z3^2*Cf*Ca^2
          - 225/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al
          - 153/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al^2
          + 33/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al^3
          - 248*Nf*N_A^-1*Noda*Tf*Cf^2*al
          + 192*Nf*N_A^-1*Noda*z3*Tf*Cf^2*al
          + 52027/18*Nf*Tf*Cf*Ca
          + 496/3*Nf*Tf*Cf*Ca*al
          + 31/2*Nf*Tf*Cf*Ca*al^2
          + 2738/9*Nf*Tf*Cf^2
          - 8000/3*Nf*z5*Tf*Cf*Ca
          + 2400*Nf*z5*Tf*Cf^2
          - 1702/3*Nf*z3*Tf*Cf*Ca
          - 128*Nf*z3*Tf*Cf*Ca*al
          - 12*Nf*z3*Tf*Cf*Ca*al^2
          - 6952/3*Nf*z3*Tf*Cf^2
          + 208*Nf*z3^2*Tf*Cf*Ca
          - 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 352*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          + 62*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 31*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 48*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          + 24*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          - 1568/3*Nf^2*Tf^2*Cf
          + 320*Nf^2*z5*Tf^2*Cf
          + 224*Nf^2*z3*Tf^2*Cf
          - 392/3*pi^2*N_A^-2*Noda^2*Cf^3*al^2
          + 448/3*pi^2*N_A^-2*Noda^2*z3*Cf^3*al^2
          - 248/3*pi^2*N_A^-1*Noda*Cf^2*Ca
          - 2395/54*pi^2*N_A^-1*Noda*Cf^2*Ca*al
          - 713/9*pi^2*N_A^-1*Noda*Cf^2*Ca*al^2
          + 161/2*pi^2*N_A^-1*Noda*Cf^2*Ca*al^3
          + 6904/27*pi^2*N_A^-1*Noda*Cf^3*al
          + 1280/3*pi^2*N_A^-1*Noda*z5*Cf^3*al
          + 64*pi^2*N_A^-1*Noda*z3*Cf^2*Ca
          + 340/3*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al
          + 88*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 92*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al^3
          - 6016/9*pi^2*N_A^-1*Noda*z3*Cf^3*al
          + 102101/432*pi^2*Cf*Ca^2
          - 90247/648*pi^2*Cf*Ca^2*al
          - 269/54*pi^2*Cf*Ca^2*al^2
          + 29/9*pi^2*Cf*Ca^2*al^3
          - 35/24*pi^2*Cf*Ca^2*al^4
          + 941/6*pi^2*Cf^2*Ca
          + 7349/54*pi^2*Cf^2*Ca*al
          + 917/27*pi^2*Cf^2*Ca*al^2
          - 161/3*pi^2*Cf^2*Ca*al^3
          - 11138/27*pi^2*Cf^3
          + 1040/3*pi^2*z5*Cf^2*Ca
          + 320/3*pi^2*z5*Cf^2*Ca*al
          - 80/3*pi^2*z5*Cf^2*Ca*al^2
          - 640/3*pi^2*z5*Cf^3
          - 409/2*pi^2*z3*Cf*Ca^2
          + 403/3*pi^2*z3*Cf*Ca^2*al
          - 4/9*pi^2*z3*Cf*Ca^2*al^2
          - 4*pi^2*z3*Cf*Ca^2*al^3
          + 5/3*pi^2*z3*Cf*Ca^2*al^4
          - 512*pi^2*z3*Cf^2*Ca
          - 1972/9*pi^2*z3*Cf^2*Ca*al
          - 92/9*pi^2*z3*Cf^2*Ca*al^2
          + 184/3*pi^2*z3*Cf^2*Ca*al^3
          + 5936/9*pi^2*z3*Cf^3
          + 682/9*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 15004/81*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 176/3*pi^2*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 3872/27*pi^2*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          + 190627/864*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 6203/96*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 2191/864*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 441/32*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 35/6*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 2992/27*pi^2*Nda*Noda^-1*Cf^2*Ca
          - 2104/27*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          + 863/27*pi^2*Nda*Noda^-1*Cf^2*Ca*al^2
          + 800/3*pi^2*Nda*Noda^-1*z5*Cf^2*Ca
          - 320/3*pi^2*Nda*Noda^-1*z5*Cf^2*Ca*al
          + 160/3*pi^2*Nda*Noda^-1*z5*Cf^2*Ca*al^2
          - 5207/36*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 7061/108*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 269/36*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 63/4*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 20/3*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^4
          - 3256/9*pi^2*Nda*Noda^-1*z3*Cf^2*Ca
          + 1648/9*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 752/9*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          - 5227/48*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 3283/48*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 1171/144*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 2323/144*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 35/6*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 701/6*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 469/6*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 53/18*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 103/6*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 20/3*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^4
          - 1984/27*pi^2*Nf*N_A^-1*Noda*Tf*Cf^2*al
          + 512/9*pi^2*Nf*N_A^-1*Noda*z3*Tf*Cf^2*al
          - 172*pi^2*Nf*Tf*Cf*Ca
          + 1660/81*pi^2*Nf*Tf*Cf*Ca*al
          + 62/27*pi^2*Nf*Tf*Cf*Ca*al^2
          + 664/9*pi^2*Nf*Tf*Cf^2
          + 1472/9*pi^2*Nf*z3*Tf*Cf*Ca
          - 160/9*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 16/9*pi^2*Nf*z3*Tf*Cf*Ca*al^2
          - 64*pi^2*Nf*z3*Tf*Cf^2
          - 5456/81*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 1408/27*pi^2*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          - 620/9*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 356/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 124/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 160/3*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          - 224/27*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          + 32/9*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          - 1568/81*pi^4*N_A^-2*Noda^2*Cf^3*al^2
          + 1792/81*pi^4*N_A^-2*Noda^2*z3*Cf^3*al^2
          - 175/27*pi^4*N_A^-1*Noda*Cf^2*Ca*al
          - 1694/81*pi^4*N_A^-1*Noda*Cf^2*Ca*al^2
          + 196/27*pi^4*N_A^-1*Noda*Cf^2*Ca*al^3
          + 1064/81*pi^4*N_A^-1*Noda*Cf^3*al
          + 200/27*pi^4*N_A^-1*Noda*z3*Cf^2*Ca*al
          + 1936/81*pi^4*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 224/27*pi^4*N_A^-1*Noda*z3*Cf^2*Ca*al^3
          - 1216/81*pi^4*N_A^-1*Noda*z3*Cf^3*al
          - 6881/324*pi^4*Cf*Ca^2
          - 5789/648*pi^4*Cf*Ca^2*al
          + 1799/1296*pi^4*Cf*Ca^2*al^2
          + 49/81*pi^4*Cf*Ca^2*al^3
          - 49/648*pi^4*Cf*Ca^2*al^4
          + 2408/81*pi^4*Cf^2*Ca
          - 1946/81*pi^4*Cf^2*Ca*al
          + 749/81*pi^4*Cf^2*Ca*al^2
          - 392/81*pi^4*Cf^2*Ca*al^3
          + 616/81*pi^4*Cf^3
          + 1966/81*pi^4*z3*Cf*Ca^2
          + 827/81*pi^4*z3*Cf*Ca^2*al
          - 257/162*pi^4*z3*Cf*Ca^2*al^2
          - 56/81*pi^4*z3*Cf*Ca^2*al^3
          + 7/81*pi^4*z3*Cf*Ca^2*al^4
          - 2752/81*pi^4*z3*Cf^2*Ca
          + 2224/81*pi^4*z3*Cf^2*Ca*al
          - 856/81*pi^4*z3*Cf^2*Ca*al^2
          + 448/81*pi^4*z3*Cf^2*Ca*al^3
          - 704/81*pi^4*z3*Cf^3
          - 32725/1296*pi^4*Nda*Noda^-1*Cf*Ca^2
          + 1687/432*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          - 35/24*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          - 763/432*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          + 49/162*pi^4*Nda*Noda^-1*Cf*Ca^2*al^4
          + 791/81*pi^4*Nda*Noda^-1*Cf^2*Ca
          - 203/81*pi^4*Nda*Noda^-1*Cf^2*Ca*al
          + 196/81*pi^4*Nda*Noda^-1*Cf^2*Ca*al^2
          + 4675/162*pi^4*Nda*Noda^-1*z3*Cf*Ca^2
          - 241/54*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 5/3*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 109/54*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 28/81*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^4
          - 904/81*pi^4*Nda*Noda^-1*z3*Cf^2*Ca
          + 232/81*pi^4*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 224/81*pi^4*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          - 1505/324*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          + 791/162*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          - 1673/648*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 329/324*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 49/162*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 430/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 452/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 239/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 94/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 28/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^4
          + 28/9*pi^4*Nf*Tf*Cf*Ca
          - 32/9*pi^4*Nf*z3*Tf*Cf*Ca
          + 196*psiprime(1/3)*N_A^-2*Noda^2*Cf^3*al^2
          - 224*psiprime(1/3)*N_A^-2*Noda^2*z3*Cf^3*al^2
          + 124*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca
          + 2395/36*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca*al
          + 713/6*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca*al^2
          - 483/4*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca*al^3
          - 3452/9*psiprime(1/3)*N_A^-1*Noda*Cf^3*al
          - 640*psiprime(1/3)*N_A^-1*Noda*z5*Cf^3*al
          - 96*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca
          - 170*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 132*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          + 138*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al^3
          + 3008/3*psiprime(1/3)*N_A^-1*Noda*z3*Cf^3*al
          - 102101/288*psiprime(1/3)*Cf*Ca^2
          + 90247/432*psiprime(1/3)*Cf*Ca^2*al
          + 269/36*psiprime(1/3)*Cf*Ca^2*al^2
          - 29/6*psiprime(1/3)*Cf*Ca^2*al^3
          + 35/16*psiprime(1/3)*Cf*Ca^2*al^4
          - 941/4*psiprime(1/3)*Cf^2*Ca
          - 7349/36*psiprime(1/3)*Cf^2*Ca*al
          - 917/18*psiprime(1/3)*Cf^2*Ca*al^2
          + 161/2*psiprime(1/3)*Cf^2*Ca*al^3
          + 5569/9*psiprime(1/3)*Cf^3
          - 520*psiprime(1/3)*z5*Cf^2*Ca
          - 160*psiprime(1/3)*z5*Cf^2*Ca*al
          + 40*psiprime(1/3)*z5*Cf^2*Ca*al^2
          + 320*psiprime(1/3)*z5*Cf^3
          + 1227/4*psiprime(1/3)*z3*Cf*Ca^2
          - 403/2*psiprime(1/3)*z3*Cf*Ca^2*al
          + 2/3*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 6*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 5/2*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 768*psiprime(1/3)*z3*Cf^2*Ca
          + 986/3*psiprime(1/3)*z3*Cf^2*Ca*al
          + 46/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          - 92*psiprime(1/3)*z3*Cf^2*Ca*al^3
          - 2968/3*psiprime(1/3)*z3*Cf^3
          - 341/3*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 7502/27*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 88*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 1936/9*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          - 190627/576*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 6203/64*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 2191/576*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 1323/64*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          - 35/4*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^4
          - 1496/9*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca
          + 1052/9*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al
          - 863/18*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al^2
          - 400*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca
          + 160*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca*al
          - 80*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca*al^2
          + 5207/24*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          + 7061/72*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 269/24*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 189/8*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 10*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^4
          + 1628/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca
          - 824/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 376/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          + 5227/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 3283/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 1171/96*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 2323/96*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 35/4*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 701/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 469/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 53/12*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 103/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 10*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^4
          + 992/9*psiprime(1/3)*Nf*N_A^-1*Noda*Tf*Cf^2*al
          - 256/3*psiprime(1/3)*Nf*N_A^-1*Noda*z3*Tf*Cf^2*al
          + 258*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 830/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 31/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          - 332/3*psiprime(1/3)*Nf*Tf*Cf^2
          - 736/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          + 80/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 8/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al^2
          + 96*psiprime(1/3)*Nf*z3*Tf*Cf^2
          + 2728/27*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 704/9*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          + 310/3*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 178/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 62/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 80*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          + 112/9*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          - 16/3*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          + 1568/27*psiprime(1/3)*pi^2*N_A^-2*Noda^2*Cf^3*al^2
          - 1792/27*psiprime(1/3)*pi^2*N_A^-2*Noda^2*z3*Cf^3*al^2
          + 196/9*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^2*Ca*al
          + 1568/27*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^2*Ca*al^2
          - 196/9*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^2*Ca*al^3
          - 1568/27*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^3*al
          - 224/9*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 1792/27*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          + 224/9*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al^3
          + 1792/27*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^3*al
          + 12313/216*psiprime(1/3)*pi^2*Cf*Ca^2
          + 637/27*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 245/108*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 49/27*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/216*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 2786/27*psiprime(1/3)*pi^2*Cf^2*Ca
          + 1568/27*psiprime(1/3)*pi^2*Cf^2*Ca*al
          - 686/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^2
          + 392/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^3
          + 1400/27*psiprime(1/3)*pi^2*Cf^3
          - 1759/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          - 728/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 70/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          + 56/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 7/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^4
          + 3184/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca
          - 1792/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al
          + 784/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^2
          - 448/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^3
          - 1600/27*psiprime(1/3)*pi^2*z3*Cf^3
          + 3185/54*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 49/9*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 49/9*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 49/54*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          - 980/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf^2*Ca
          + 392/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          - 196/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf^2*Ca*al^2
          - 1820/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 56/9*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 56/9*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 28/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^4
          + 1120/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf^2*Ca
          - 448/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 224/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          + 1855/54*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 490/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 280/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 98/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 49/54*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 1060/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 560/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 320/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 112/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 28/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^4
          - 392/9*psiprime(1/3)^2*N_A^-2*Noda^2*Cf^3*al^2
          + 448/9*psiprime(1/3)^2*N_A^-2*Noda^2*z3*Cf^3*al^2
          - 49/3*psiprime(1/3)^2*N_A^-1*Noda*Cf^2*Ca*al
          - 392/9*psiprime(1/3)^2*N_A^-1*Noda*Cf^2*Ca*al^2
          + 49/3*psiprime(1/3)^2*N_A^-1*Noda*Cf^2*Ca*al^3
          + 392/9*psiprime(1/3)^2*N_A^-1*Noda*Cf^3*al
          + 56/3*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^2*Ca*al
          + 448/9*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 56/3*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^2*Ca*al^3
          - 448/9*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^3*al
          - 12313/288*psiprime(1/3)^2*Cf*Ca^2
          - 637/36*psiprime(1/3)^2*Cf*Ca^2*al
          + 245/144*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 49/36*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/288*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 1393/18*psiprime(1/3)^2*Cf^2*Ca
          - 392/9*psiprime(1/3)^2*Cf^2*Ca*al
          + 343/18*psiprime(1/3)^2*Cf^2*Ca*al^2
          - 98/9*psiprime(1/3)^2*Cf^2*Ca*al^3
          - 350/9*psiprime(1/3)^2*Cf^3
          + 1759/36*psiprime(1/3)^2*z3*Cf*Ca^2
          + 182/9*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 35/18*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 14/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/36*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 796/9*psiprime(1/3)^2*z3*Cf^2*Ca
          + 448/9*psiprime(1/3)^2*z3*Cf^2*Ca*al
          - 196/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^2
          + 112/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^3
          + 400/9*psiprime(1/3)^2*z3*Cf^3
          - 3185/72*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          + 49/12*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          - 49/12*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 49/72*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 245/9*psiprime(1/3)^2*Nda*Noda^-1*Cf^2*Ca
          - 98/9*psiprime(1/3)^2*Nda*Noda^-1*Cf^2*Ca*al
          + 49/9*psiprime(1/3)^2*Nda*Noda^-1*Cf^2*Ca*al^2
          + 455/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 14/3*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 14/3*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 7/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al^4
          - 280/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf^2*Ca
          + 112/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 56/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf^2*Ca*al^2
          - 1855/72*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          + 245/18*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 70/9*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 49/18*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 49/72*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 265/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 140/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 80/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 28/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 7/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^4
          - 7/24*psiprime3(1/3)*N_A^-1*Noda*Cf^2*Ca*al
          + 7/12*psiprime3(1/3)*N_A^-1*Noda*Cf^2*Ca*al^2
          + 7/3*psiprime3(1/3)*N_A^-1*Noda*Cf^3*al
          + 1/3*psiprime3(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 2/3*psiprime3(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 8/3*psiprime3(1/3)*N_A^-1*Noda*z3*Cf^3*al
          + 161/192*psiprime3(1/3)*Cf*Ca^2
          + 77/192*psiprime3(1/3)*Cf*Ca^2*al
          - 91/384*psiprime3(1/3)*Cf*Ca^2*al^2
          + 7/4*psiprime3(1/3)*Cf^2*Ca
          + 7/4*psiprime3(1/3)*Cf^2*Ca*al
          - 7/24*psiprime3(1/3)*Cf^2*Ca*al^2
          - 28/3*psiprime3(1/3)*Cf^3
          - 23/24*psiprime3(1/3)*z3*Cf*Ca^2
          - 11/24*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 13/48*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          - 2*psiprime3(1/3)*z3*Cf^2*Ca
          - 2*psiprime3(1/3)*z3*Cf^2*Ca*al
          + 1/3*psiprime3(1/3)*z3*Cf^2*Ca*al^2
          + 32/3*psiprime3(1/3)*z3*Cf^3
          + 805/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 301/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 35/64*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 7/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          + 7/8*psiprime3(1/3)*Nda*Noda^-1*Cf^2*Ca
          - 7/8*psiprime3(1/3)*Nda*Noda^-1*Cf^2*Ca*al
          - 115/48*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          + 43/48*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 5/8*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 1/48*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - psiprime3(1/3)*Nda*Noda^-1*z3*Cf^2*Ca
          + psiprime3(1/3)*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 245/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 7/16*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 21/64*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 7/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 35/12*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 1/2*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 3/8*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 1/12*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 7/6*psiprime3(1/3)*Nf*Tf*Cf*Ca
          + 4/3*psiprime3(1/3)*Nf*z3*Tf*Cf*Ca
          );

K_alpha_mag_momq =

       + a^2*(
          + 21*N_A^-1*Noda*Cf^2
          - 24*N_A^-1*Noda*z3*Cf^2
          + 21/4*Cf*Ca
          - 21/4*Cf*Ca*al
          - 6*z3*Cf*Ca
          + 6*z3*Cf*Ca*al
          - 21/4*Nda*Noda^-1*Cf*Ca
          + 21/2*Nda*Noda^-1*Cf*Ca*al
          + 6*Nda*Noda^-1*z3*Cf*Ca
          - 12*Nda*Noda^-1*z3*Cf*Ca*al
          + 56/9*pi^2*N_A^-1*Noda*Cf^2
          - 64/9*pi^2*N_A^-1*Noda*z3*Cf^2
          + 14/9*pi^2*Cf*Ca
          - 7/9*pi^2*Cf*Ca*al
          - 16/9*pi^2*z3*Cf*Ca
          + 8/9*pi^2*z3*Cf*Ca*al
          - 14/9*pi^2*Nda*Noda^-1*Cf*Ca
          + 14/9*pi^2*Nda*Noda^-1*Cf*Ca*al
          + 16/9*pi^2*Nda*Noda^-1*z3*Cf*Ca
          - 16/9*pi^2*Nda*Noda^-1*z3*Cf*Ca*al
          - 28/3*psiprime(1/3)*N_A^-1*Noda*Cf^2
          + 32/3*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2
          - 7/3*psiprime(1/3)*Cf*Ca
          + 7/6*psiprime(1/3)*Cf*Ca*al
          + 8/3*psiprime(1/3)*z3*Cf*Ca
          - 4/3*psiprime(1/3)*z3*Cf*Ca*al
          + 7/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca
          - 7/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca*al
          - 8/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca
          + 8/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca*al
          )

       + a^3*(
          - 147*N_A^-2*Noda^2*Cf^3*al
          + 168*N_A^-2*Noda^2*z3*Cf^3*al
          - 1219/6*N_A^-1*Noda*Cf^2*Ca
          - 21*N_A^-1*Noda*Cf^2*Ca*al
          + 189*N_A^-1*Noda*Cf^2*Ca*al^2
          + 359/3*N_A^-1*Noda*Cf^3
          + 480*N_A^-1*Noda*z5*Cf^3
          + 250*N_A^-1*Noda*z3*Cf^2*Ca
          - 32*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 216*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 588*N_A^-1*Noda*z3*Cf^3
          - 16*N_A^-1*Noda*z3^2*Cf^2*Ca
          + 64*N_A^-1*Noda*z3^2*Cf^2*Ca*al
          + 32*N_A^-1*Noda*z3^2*Cf^3
          - 64283/96*Cf*Ca^2
          + 2417/48*Cf*Ca^2*al
          + 63/32*Cf*Ca^2*al^2
          - 63/8*Cf*Ca^2*al^3
          + 863/12*Cf^2*Ca
          - 233/12*Cf^2*Ca*al
          - 126*Cf^2*Ca*al^2
          + 120*z5*Cf^2*Ca
          - 120*z5*Cf^2*Ca*al
          + 2087/4*z3*Cf*Ca^2
          - 103/2*z3*Cf*Ca^2*al
          - 9/4*z3*Cf*Ca^2*al^2
          + 9*z3*Cf*Ca^2*al^3
          - 209*z3*Cf^2*Ca
          + 156*z3*Cf^2*Ca*al
          + 144*z3*Cf^2*Ca*al^2
          + 16*z3^2*Cf*Ca^2
          - 8*z3^2*Cf*Ca^2*al
          + 24*z3^2*Cf^2*Ca
          - 32*z3^2*Cf^2*Ca*al
          + 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 968*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 4435/96*Nda*Noda^-1*Cf*Ca^2
          - 4981/48*Nda*Noda^-1*Cf*Ca^2*al
          - 315/32*Nda*Noda^-1*Cf*Ca^2*al^2
          + 63/2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 359/12*Nda*Noda^-1*Cf^2*Ca
          + 359/6*Nda*Noda^-1*Cf^2*Ca*al
          - 120*Nda*Noda^-1*z5*Cf^2*Ca
          + 240*Nda*Noda^-1*z5*Cf^2*Ca*al
          - 405/16*Nda*Noda^-1*z3*Cf*Ca^2
          + 335/4*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 111/8*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 36*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 140*Nda*Noda^-1*z3*Cf^2*Ca
          - 280*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 65/2*Nda*Noda^-1*z3^2*Cf*Ca^2
          + 42*Nda*Noda^-1*z3^2*Cf*Ca^2*al
          - 3*Nda*Noda^-1*z3^2*Cf*Ca^2*al^2
          + 7/4*Nda^2*Noda^-2*Cf*Ca^2
          - 7/2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 21*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 63/2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 493/16*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 389/8*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 615/16*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 36*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 75/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2
          - 51*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al
          + 33/2*Nda^2*Noda^-2*z3^2*Cf*Ca^2*al^2
          + 682/3*Nf*Tf*Cf*Ca
          - 176*Nf*z3*Tf*Cf*Ca
          - 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 352*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          - 784/9*pi^2*N_A^-2*Noda^2*Cf^3*al
          + 896/9*pi^2*N_A^-2*Noda^2*z3*Cf^3*al
          - 11075/162*pi^2*N_A^-1*Noda*Cf^2*Ca
          - 434/9*pi^2*N_A^-1*Noda*Cf^2*Ca*al
          + 161/2*pi^2*N_A^-1*Noda*Cf^2*Ca*al^2
          + 6904/81*pi^2*N_A^-1*Noda*Cf^3
          + 1280/9*pi^2*N_A^-1*Noda*z5*Cf^3
          + 2140/27*pi^2*N_A^-1*Noda*z3*Cf^2*Ca
          + 496/9*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 92*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 6016/27*pi^2*N_A^-1*Noda*z3*Cf^3
          - 7927/72*pi^2*Cf*Ca^2
          + 2501/324*pi^2*Cf*Ca^2*al
          + 49/12*pi^2*Cf*Ca^2*al^2
          - 35/18*pi^2*Cf*Ca^2*al^3
          + 2885/162*pi^2*Cf^2*Ca
          + 1090/81*pi^2*Cf^2*Ca*al
          - 161/3*pi^2*Cf^2*Ca*al^2
          + 320/9*pi^2*z5*Cf^2*Ca
          - 160/9*pi^2*z5*Cf^2*Ca*al
          + 2483/27*pi^2*z3*Cf*Ca^2
          - 242/27*pi^2*z3*Cf*Ca^2*al
          - 14/3*pi^2*z3*Cf*Ca^2*al^2
          + 20/9*pi^2*z3*Cf*Ca^2*al^3
          - 1396/27*pi^2*z3*Cf^2*Ca
          + 8/27*pi^2*z3*Cf^2*Ca*al
          + 184/3*pi^2*z3*Cf^2*Ca*al^2
          + 15004/81*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 3872/27*pi^2*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 24203/2592*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 20701/1296*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 441/32*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 70/9*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 2104/81*pi^2*Nda*Noda^-1*Cf^2*Ca
          + 1726/81*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          - 320/9*pi^2*Nda*Noda^-1*z5*Cf^2*Ca
          + 320/9*pi^2*Nda*Noda^-1*z5*Cf^2*Ca*al
          - 1183/108*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 1001/54*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 63/4*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 80/9*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 1648/27*pi^2*Nda*Noda^-1*z3*Cf^2*Ca
          - 1504/27*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 1001/48*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 161/24*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 203/16*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 70/9*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 143/6*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 23/3*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 29/2*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 80/9*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 2728/81*pi^2*Nf*Tf*Cf*Ca
          - 704/27*pi^2*Nf*z3*Tf*Cf*Ca
          - 5456/81*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 1408/27*pi^2*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          - 3136/243*pi^4*N_A^-2*Noda^2*Cf^3*al
          + 3584/243*pi^4*N_A^-2*Noda^2*z3*Cf^3*al
          - 175/81*pi^4*N_A^-1*Noda*Cf^2*Ca
          - 3388/243*pi^4*N_A^-1*Noda*Cf^2*Ca*al
          + 196/27*pi^4*N_A^-1*Noda*Cf^2*Ca*al^2
          + 1064/243*pi^4*N_A^-1*Noda*Cf^3
          + 200/81*pi^4*N_A^-1*Noda*z3*Cf^2*Ca
          + 3872/243*pi^4*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 224/27*pi^4*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 1216/243*pi^4*N_A^-1*Noda*z3*Cf^3
          - 5789/1944*pi^4*Cf*Ca^2
          + 1799/1944*pi^4*Cf*Ca^2*al
          + 49/81*pi^4*Cf*Ca^2*al^2
          - 49/486*pi^4*Cf*Ca^2*al^3
          - 1946/243*pi^4*Cf^2*Ca
          + 1498/243*pi^4*Cf^2*Ca*al
          - 392/81*pi^4*Cf^2*Ca*al^2
          + 827/243*pi^4*z3*Cf*Ca^2
          - 257/243*pi^4*z3*Cf*Ca^2*al
          - 56/81*pi^4*z3*Cf*Ca^2*al^2
          + 28/243*pi^4*z3*Cf*Ca^2*al^3
          + 2224/243*pi^4*z3*Cf^2*Ca
          - 1712/243*pi^4*z3*Cf^2*Ca*al
          + 448/81*pi^4*z3*Cf^2*Ca*al^2
          + 1687/1296*pi^4*Nda*Noda^-1*Cf*Ca^2
          - 35/36*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          - 763/432*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          + 98/243*pi^4*Nda*Noda^-1*Cf*Ca^2*al^3
          - 203/243*pi^4*Nda*Noda^-1*Cf^2*Ca
          + 392/243*pi^4*Nda*Noda^-1*Cf^2*Ca*al
          - 241/162*pi^4*Nda*Noda^-1*z3*Cf*Ca^2
          + 10/9*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 109/54*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 112/243*pi^4*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 232/243*pi^4*Nda*Noda^-1*z3*Cf^2*Ca
          - 448/243*pi^4*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 791/486*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          - 1673/972*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          + 329/324*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 98/243*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 452/243*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 478/243*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 94/81*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 112/243*pi^4*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 392/3*psiprime(1/3)*N_A^-2*Noda^2*Cf^3*al
          - 448/3*psiprime(1/3)*N_A^-2*Noda^2*z3*Cf^3*al
          + 11075/108*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca
          + 217/3*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca*al
          - 483/4*psiprime(1/3)*N_A^-1*Noda*Cf^2*Ca*al^2
          - 3452/27*psiprime(1/3)*N_A^-1*Noda*Cf^3
          - 640/3*psiprime(1/3)*N_A^-1*Noda*z5*Cf^3
          - 1070/9*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca
          - 248/3*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al
          + 138*psiprime(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          + 3008/9*psiprime(1/3)*N_A^-1*Noda*z3*Cf^3
          + 7927/48*psiprime(1/3)*Cf*Ca^2
          - 2501/216*psiprime(1/3)*Cf*Ca^2*al
          - 49/8*psiprime(1/3)*Cf*Ca^2*al^2
          + 35/12*psiprime(1/3)*Cf*Ca^2*al^3
          - 2885/108*psiprime(1/3)*Cf^2*Ca
          - 545/27*psiprime(1/3)*Cf^2*Ca*al
          + 161/2*psiprime(1/3)*Cf^2*Ca*al^2
          - 160/3*psiprime(1/3)*z5*Cf^2*Ca
          + 80/3*psiprime(1/3)*z5*Cf^2*Ca*al
          - 2483/18*psiprime(1/3)*z3*Cf*Ca^2
          + 121/9*psiprime(1/3)*z3*Cf*Ca^2*al
          + 7*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 10/3*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 698/9*psiprime(1/3)*z3*Cf^2*Ca
          - 4/9*psiprime(1/3)*z3*Cf^2*Ca*al
          - 92*psiprime(1/3)*z3*Cf^2*Ca*al^2
          - 7502/27*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 1936/9*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 24203/1728*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 20701/864*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 1323/64*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 35/3*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          + 1052/27*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca
          - 863/27*psiprime(1/3)*Nda*Noda^-1*Cf^2*Ca*al
          + 160/3*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca
          - 160/3*psiprime(1/3)*Nda*Noda^-1*z5*Cf^2*Ca*al
          + 1183/72*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          - 1001/36*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 189/8*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 40/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 824/9*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca
          + 752/9*psiprime(1/3)*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 1001/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 161/16*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 609/32*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 35/3*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 143/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 23/2*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 87/4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 40/3*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 1364/27*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 352/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          + 2728/27*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 704/9*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          + 3136/81*psiprime(1/3)*pi^2*N_A^-2*Noda^2*Cf^3*al
          - 3584/81*psiprime(1/3)*pi^2*N_A^-2*Noda^2*z3*Cf^3*al
          + 196/27*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^2*Ca
          + 3136/81*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^2*Ca*al
          - 196/9*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^2*Ca*al^2
          - 1568/81*psiprime(1/3)*pi^2*N_A^-1*Noda*Cf^3
          - 224/27*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^2*Ca
          - 3584/81*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al
          + 224/9*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          + 1792/81*psiprime(1/3)*pi^2*N_A^-1*Noda*z3*Cf^3
          + 637/81*psiprime(1/3)*pi^2*Cf*Ca^2
          - 245/162*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 49/27*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 49/162*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 1568/81*psiprime(1/3)*pi^2*Cf^2*Ca
          - 1372/81*psiprime(1/3)*pi^2*Cf^2*Ca*al
          + 392/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^2
          - 728/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          + 140/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 56/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 28/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 1792/81*psiprime(1/3)*pi^2*z3*Cf^2*Ca
          + 1568/81*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al
          - 448/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^2
          - 49/27*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 49/9*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 98/81*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 392/81*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf^2*Ca
          - 392/81*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf^2*Ca*al
          + 56/27*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 56/9*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 112/81*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          - 448/81*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf^2*Ca
          + 448/81*psiprime(1/3)*pi^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          - 490/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 560/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 98/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 98/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 560/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 640/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 112/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 112/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 784/27*psiprime(1/3)^2*N_A^-2*Noda^2*Cf^3*al
          + 896/27*psiprime(1/3)^2*N_A^-2*Noda^2*z3*Cf^3*al
          - 49/9*psiprime(1/3)^2*N_A^-1*Noda*Cf^2*Ca
          - 784/27*psiprime(1/3)^2*N_A^-1*Noda*Cf^2*Ca*al
          + 49/3*psiprime(1/3)^2*N_A^-1*Noda*Cf^2*Ca*al^2
          + 392/27*psiprime(1/3)^2*N_A^-1*Noda*Cf^3
          + 56/9*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^2*Ca
          + 896/27*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 56/3*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^2*Ca*al^2
          - 448/27*psiprime(1/3)^2*N_A^-1*Noda*z3*Cf^3
          - 637/108*psiprime(1/3)^2*Cf*Ca^2
          + 245/216*psiprime(1/3)^2*Cf*Ca^2*al
          + 49/36*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/216*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 392/27*psiprime(1/3)^2*Cf^2*Ca
          + 343/27*psiprime(1/3)^2*Cf^2*Ca*al
          - 98/9*psiprime(1/3)^2*Cf^2*Ca*al^2
          + 182/27*psiprime(1/3)^2*z3*Cf*Ca^2
          - 35/27*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 14/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 7/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 448/27*psiprime(1/3)^2*z3*Cf^2*Ca
          - 392/27*psiprime(1/3)^2*z3*Cf^2*Ca*al
          + 112/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^2
          + 49/36*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          - 49/12*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 49/54*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 98/27*psiprime(1/3)^2*Nda*Noda^-1*Cf^2*Ca
          + 98/27*psiprime(1/3)^2*Nda*Noda^-1*Cf^2*Ca*al
          - 14/9*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 14/3*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 28/27*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf*Ca^2*al^3
          + 112/27*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf^2*Ca
          - 112/27*psiprime(1/3)^2*Nda*Noda^-1*z3*Cf^2*Ca*al
          + 245/54*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          - 140/27*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 49/18*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 49/54*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 140/27*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 160/27*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 28/9*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 28/27*psiprime(1/3)^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 7/72*psiprime3(1/3)*N_A^-1*Noda*Cf^2*Ca
          + 7/18*psiprime3(1/3)*N_A^-1*Noda*Cf^2*Ca*al
          + 7/9*psiprime3(1/3)*N_A^-1*Noda*Cf^3
          + 1/9*psiprime3(1/3)*N_A^-1*Noda*z3*Cf^2*Ca
          - 4/9*psiprime3(1/3)*N_A^-1*Noda*z3*Cf^2*Ca*al
          - 8/9*psiprime3(1/3)*N_A^-1*Noda*z3*Cf^3
          + 77/576*psiprime3(1/3)*Cf*Ca^2
          - 91/576*psiprime3(1/3)*Cf*Ca^2*al
          + 7/12*psiprime3(1/3)*Cf^2*Ca
          - 7/36*psiprime3(1/3)*Cf^2*Ca*al
          - 11/72*psiprime3(1/3)*z3*Cf*Ca^2
          + 13/72*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 2/3*psiprime3(1/3)*z3*Cf^2*Ca
          + 2/9*psiprime3(1/3)*z3*Cf^2*Ca*al
          - 301/1152*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 35/96*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 7/384*psiprime3(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 7/24*psiprime3(1/3)*Nda*Noda^-1*Cf^2*Ca
          + 43/144*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          - 5/12*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 1/48*psiprime3(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 1/3*psiprime3(1/3)*Nda*Noda^-1*z3*Cf^2*Ca
          + 7/48*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 7/32*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          + 7/96*psiprime3(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 1/6*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 1/4*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 1/12*psiprime3(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                          Curci-Ferrari gauge

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


K_a_cf_momg =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 321/2*Cf*Ca
          + 63/4*Cf*Ca*al
          - 21/2*Cf*Ca*al^2
          + 7/4*Cf*Ca*al^3
          + 397/6*Cf^2
          + 158/3*Nf*Tf*Cf
          - 161/27*pi^2*Cf*Ca
          + 7*pi^2*Cf*Ca*al
          - 14/9*pi^2*Cf*Ca*al^2
          + 448/27*pi^2*Nf*Tf*Cf
          - 240*z5*Cf^2
          + 356/3*z3*Cf*Ca
          - 18*z3*Cf*Ca*al
          + 12*z3*Cf*Ca*al^2
          - 2*z3*Cf*Ca*al^3
          + 136*z3*Cf^2
          - 112/3*z3*Nf*Tf*Cf
          + 184/27*z3*pi^2*Cf*Ca
          - 8*z3*pi^2*Cf*Ca*al
          + 16/9*z3*pi^2*Cf*Ca*al^2
          - 512/27*z3*pi^2*Nf*Tf*Cf
          + 161/18*psiprime(1/3)*Cf*Ca
          - 21/2*psiprime(1/3)*Cf*Ca*al
          + 7/3*psiprime(1/3)*Cf*Ca*al^2
          - 224/9*psiprime(1/3)*Nf*Tf*Cf
          - 92/9*psiprime(1/3)*z3*Cf*Ca
          + 12*psiprime(1/3)*z3*Cf*Ca*al
          - 8/3*psiprime(1/3)*z3*Cf*Ca*al^2
          + 256/9*psiprime(1/3)*z3*Nf*Tf*Cf
          )

       + a^3*(
          - 5457913/1152*Cf*Ca^2
          + 471997/576*Cf*Ca^2*al
          - 71759/384*Cf*Ca^2*al^2
          + 677/48*Cf*Ca^2*al^3
          - 1805/128*Cf*Ca^2*al^4
          + 357/64*Cf*Ca^2*al^5
          - 49/128*Cf*Ca^2*al^6
          + 47353/36*Cf^2*Ca
          - 1191/8*Cf^2*Ca*al
          + 397/4*Cf^2*Ca*al^2
          - 397/24*Cf^2*Ca*al^3
          + 2471/12*Cf^3
          + 110051/36*Nf*Tf*Cf*Ca
          - 7177/18*Nf*Tf*Cf*Ca*al
          + 253/12*Nf*Tf*Cf*Ca*al^2
          - 3920/9*Nf*Tf*Cf^2
          - 4058/9*Nf^2*Tf^2*Cf
          - 14257/54*pi^2*Cf*Ca^2
          + 519625/972*pi^2*Cf*Ca^2*al
          - 87835/1296*pi^2*Cf*Ca^2*al^2
          + 545/216*pi^2*Cf*Ca^2*al^3
          - 875/144*pi^2*Cf*Ca^2*al^4
          + 49/72*pi^2*Cf*Ca^2*al^5
          + 9131/162*pi^2*Cf^2*Ca
          - 397/6*pi^2*Cf^2*Ca*al
          + 397/27*pi^2*Cf^2*Ca*al^2
          + 35689/81*pi^2*Nf*Tf*Cf*Ca
          - 76154/243*pi^2*Nf*Tf*Cf*Ca*al
          + 1282/81*pi^2*Nf*Tf*Cf*Ca*al^2
          - 6656/81*pi^2*Nf*Tf*Cf^2
          - 8768/81*pi^2*Nf^2*Tf^2*Cf
          + 190267/11664*pi^4*Cf*Ca^2
          + 340907/8748*pi^4*Cf*Ca^2*al
          - 13643/2916*pi^4*Cf*Ca^2*al^2
          + 3913/1944*pi^4*Cf*Ca^2*al^3
          - 49/162*pi^4*Cf*Ca^2*al^4
          + 8960/729*pi^4*Nf*Tf*Cf*Ca
          - 111328/2187*pi^4*Nf*Tf*Cf*Ca*al
          + 1568/729*pi^4*Nf*Tf*Cf*Ca*al^2
          - 25088/729*pi^4*Nf^2*Tf^2*Cf
          - 840*z7*Cf^2*Ca
          + 5040*z7*Cf^3
          + 11900/3*z5*Cf*Ca^2
          - 9040/3*z5*Cf^2*Ca
          + 540*z5*Cf^2*Ca*al
          - 360*z5*Cf^2*Ca*al^2
          + 60*z5*Cf^2*Ca*al^3
          - 5720*z5*Cf^3
          - 8000/3*z5*Nf*Tf*Cf*Ca
          + 2080*z5*Nf*Tf*Cf^2
          + 320*z5*Nf^2*Tf^2*Cf
          - 1840/9*z5*pi^2*Cf^2*Ca
          + 240*z5*pi^2*Cf^2*Ca*al
          - 160/3*z5*pi^2*Cf^2*Ca*al^2
          + 5120/9*z5*pi^2*Nf*Tf*Cf^2
          + 741599/288*z3*Cf*Ca^2
          - 6263/9*z3*Cf*Ca^2*al
          + 3103/24*z3*Cf*Ca^2*al^2
          - 33/4*z3*Cf*Ca^2*al^3
          + 275/16*z3*Cf*Ca^2*al^4
          - 51/8*z3*Cf*Ca^2*al^5
          + 7/16*z3*Cf*Ca^2*al^6
          + 7594/3*z3*Cf^2*Ca
          - 306*z3*Cf^2*Ca*al
          + 204*z3*Cf^2*Ca*al^2
          - 34*z3*Cf^2*Ca*al^3
          + 488*z3*Cf^3
          - 9850/9*z3*Nf*Tf*Cf*Ca
          + 2284/9*z3*Nf*Tf*Cf*Ca*al
          - 38/3*z3*Nf*Tf*Cf*Ca*al^2
          - 1464*z3*Nf*Tf*Cf^2
          + 1552/9*z3*Nf^2*Tf^2*Cf
          + 19972/81*z3*pi^2*Cf*Ca^2
          - 125930/243*z3*pi^2*Cf*Ca^2*al
          + 10585/162*z3*pi^2*Cf*Ca^2*al^2
          - 95/27*z3*pi^2*Cf*Ca^2*al^3
          + 125/18*z3*pi^2*Cf*Ca^2*al^4
          - 7/9*z3*pi^2*Cf*Ca^2*al^5
          + 3128/27*z3*pi^2*Cf^2*Ca
          - 136*z3*pi^2*Cf^2*Ca*al
          + 272/9*z3*pi^2*Cf^2*Ca*al^2
          - 26776/81*z3*pi^2*Nf*Tf*Cf*Ca
          + 77296/243*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 1328/81*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 11008/27*z3*pi^2*Nf*Tf*Cf^2
          + 5632/81*z3*pi^2*Nf^2*Tf^2*Cf
          - 27181/1458*z3*pi^4*Cf*Ca^2
          - 97402/2187*z3*pi^4*Cf*Ca^2*al
          + 3898/729*z3*pi^4*Cf*Ca^2*al^2
          - 559/243*z3*pi^4*Cf*Ca^2*al^3
          + 28/81*z3*pi^4*Cf*Ca^2*al^4
          - 10240/729*z3*pi^4*Nf*Tf*Cf*Ca
          + 127232/2187*z3*pi^4*Nf*Tf*Cf*Ca*al
          - 1792/729*z3*pi^4*Nf*Tf*Cf*Ca*al^2
          + 28672/729*z3*pi^4*Nf^2*Tf^2*Cf
          - 7775/4*z3^2*Cf*Ca^2
          + 171*z3^2*Cf*Ca^2*al
          - 9/2*z3^2*Cf*Ca^2*al^2
          - 6*z3^2*Cf*Ca^2*al^3
          + 640*z3^2*Nf*Tf*Cf*Ca
          + 14257/36*psiprime(1/3)*Cf*Ca^2
          - 519625/648*psiprime(1/3)*Cf*Ca^2*al
          + 87835/864*psiprime(1/3)*Cf*Ca^2*al^2
          - 545/144*psiprime(1/3)*Cf*Ca^2*al^3
          + 875/96*psiprime(1/3)*Cf*Ca^2*al^4
          - 49/48*psiprime(1/3)*Cf*Ca^2*al^5
          - 9131/108*psiprime(1/3)*Cf^2*Ca
          + 397/4*psiprime(1/3)*Cf^2*Ca*al
          - 397/18*psiprime(1/3)*Cf^2*Ca*al^2
          - 35689/54*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 38077/81*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 641/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 3328/27*psiprime(1/3)*Nf*Tf*Cf^2
          + 4384/27*psiprime(1/3)*Nf^2*Tf^2*Cf
          + 25921/1944*psiprime(1/3)*pi^2*Cf*Ca^2
          - 402143/2916*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 32389/1944*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 931/162*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 18032/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          + 111328/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          - 1568/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al^2
          + 25088/243*psiprime(1/3)*pi^2*Nf^2*Tf^2*Cf
          + 920/3*psiprime(1/3)*z5*Cf^2*Ca
          - 360*psiprime(1/3)*z5*Cf^2*Ca*al
          + 80*psiprime(1/3)*z5*Cf^2*Ca*al^2
          - 2560/3*psiprime(1/3)*z5*Nf*Tf*Cf^2
          - 9986/27*psiprime(1/3)*z3*Cf*Ca^2
          + 62965/81*psiprime(1/3)*z3*Cf*Ca^2*al
          - 10585/108*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 95/18*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 125/12*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 7/6*psiprime(1/3)*z3*Cf*Ca^2*al^5
          - 1564/9*psiprime(1/3)*z3*Cf^2*Ca
          + 204*psiprime(1/3)*z3*Cf^2*Ca*al
          - 136/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 13388/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          - 38648/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          + 664/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          + 5504/9*psiprime(1/3)*z3*Nf*Tf*Cf^2
          - 2816/27*psiprime(1/3)*z3*Nf^2*Tf^2*Cf
          - 3703/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 114898/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          - 4627/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          + 532/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          - 28/27*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^4
          + 20608/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          - 127232/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 1792/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 28672/243*psiprime(1/3)*z3*pi^2*Nf^2*Tf^2*Cf
          - 25921/2592*psiprime(1/3)^2*Cf*Ca^2
          + 402143/3888*psiprime(1/3)^2*Cf*Ca^2*al
          - 32389/2592*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 931/216*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 4508/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 27832/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          + 392/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al^2
          - 6272/81*psiprime(1/3)^2*Nf^2*Tf^2*Cf
          + 3703/324*psiprime(1/3)^2*z3*Cf*Ca^2
          - 57449/486*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 4627/324*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 133/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 5152/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 31808/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          - 448/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al^2
          + 7168/81*psiprime(1/3)^2*z3*Nf^2*Tf^2*Cf
          - 2989/384*psiprime3(1/3)*Cf*Ca^2
          + 21/8*psiprime3(1/3)*Cf*Ca^2*al
          - 21/64*psiprime3(1/3)*Cf*Ca^2*al^2
          - 7/192*psiprime3(1/3)*Cf*Ca^2*al^3
          + 14/3*psiprime3(1/3)*Nf*Tf*Cf*Ca
          + 427/48*psiprime3(1/3)*z3*Cf*Ca^2
          - 3*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 3/8*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          + 1/24*psiprime3(1/3)*z3*Cf*Ca^2*al^3
          - 16/3*psiprime3(1/3)*z3*Nf*Tf*Cf*Ca
          );

K_alpha_cf_momg =

       + a^2*(
          + 63/8*Cf*Ca
          - 21/2*Cf*Ca*al
          + 21/8*Cf*Ca*al^2
          + 7/2*pi^2*Cf*Ca
          - 14/9*pi^2*Cf*Ca*al
          - 9*z3*Cf*Ca
          + 12*z3*Cf*Ca*al
          - 3*z3*Cf*Ca*al^2
          - 4*z3*pi^2*Cf*Ca
          + 16/9*z3*pi^2*Cf*Ca*al
          - 21/4*psiprime(1/3)*Cf*Ca
          + 7/3*psiprime(1/3)*Cf*Ca*al
          + 6*psiprime(1/3)*z3*Cf*Ca
          - 8/3*psiprime(1/3)*z3*Cf*Ca*al
          )

       + a^3*(
          + 493741/576*Cf*Ca^2
          - 4079/192*Cf*Ca^2*al
          + 55/6*Cf*Ca^2*al^2
          - 693/32*Cf*Ca^2*al^3
          + 595/64*Cf*Ca^2*al^4
          - 49/64*Cf*Ca^2*al^5
          - 397/8*Cf^2*Ca
          + 397/6*Cf^2*Ca*al
          - 397/24*Cf^2*Ca*al^2
          - 2783/9*Nf*Tf*Cf*Ca
          + 1168535/1944*pi^2*Cf*Ca^2
          + 5105/162*pi^2*Cf*Ca^2*al
          + 7/24*pi^2*Cf*Ca^2*al^2
          - 119/12*pi^2*Cf*Ca^2*al^3
          + 245/216*pi^2*Cf*Ca^2*al^4
          - 397/18*pi^2*Cf^2*Ca
          + 794/81*pi^2*Cf^2*Ca*al
          - 56408/243*pi^2*Nf*Tf*Cf*Ca
          + 536081/8748*pi^4*Cf*Ca^2
          + 1099/162*pi^4*Cf*Ca^2*al
          + 203/72*pi^4*Cf*Ca^2*al^2
          - 98/243*pi^4*Cf*Ca^2*al^3
          - 68992/2187*pi^4*Nf*Tf*Cf*Ca
          + 180*z5*Cf^2*Ca
          - 240*z5*Cf^2*Ca*al
          + 60*z5*Cf^2*Ca*al^2
          + 80*z5*pi^2*Cf^2*Ca
          - 320/9*z5*pi^2*Cf^2*Ca*al
          - 20417/36*z3*Cf*Ca^2
          + 25*z3*Cf*Ca^2*al
          - 19/4*z3*Cf*Ca^2*al^2
          + 99/4*z3*Cf*Ca^2*al^3
          - 85/8*z3*Cf*Ca^2*al^4
          + 7/8*z3*Cf*Ca^2*al^5
          - 102*z3*Cf^2*Ca
          + 136*z3*Cf^2*Ca*al
          - 34*z3*Cf^2*Ca*al^2
          + 1672/9*z3*Nf*Tf*Cf*Ca
          - 150185/243*z3*pi^2*Cf*Ca^2
          - 980/27*z3*pi^2*Cf*Ca^2*al
          - 1/3*z3*pi^2*Cf*Ca^2*al^2
          + 34/3*z3*pi^2*Cf*Ca^2*al^3
          - 35/27*z3*pi^2*Cf*Ca^2*al^4
          - 136/3*z3*pi^2*Cf^2*Ca
          + 544/27*z3*pi^2*Cf^2*Ca*al
          + 58432/243*z3*pi^2*Nf*Tf*Cf*Ca
          - 153166/2187*z3*pi^4*Cf*Ca^2
          - 628/81*z3*pi^4*Cf*Ca^2*al
          - 29/9*z3*pi^4*Cf*Ca^2*al^2
          + 112/243*z3*pi^4*Cf*Ca^2*al^3
          + 78848/2187*z3*pi^4*Nf*Tf*Cf*Ca
          + 57*z3^2*Cf*Ca^2
          - 3*z3^2*Cf*Ca^2*al
          - 6*z3^2*Cf*Ca^2*al^2
          - 1168535/1296*psiprime(1/3)*Cf*Ca^2
          - 5105/108*psiprime(1/3)*Cf*Ca^2*al
          - 7/16*psiprime(1/3)*Cf*Ca^2*al^2
          + 119/8*psiprime(1/3)*Cf*Ca^2*al^3
          - 245/144*psiprime(1/3)*Cf*Ca^2*al^4
          + 397/12*psiprime(1/3)*Cf^2*Ca
          - 397/27*psiprime(1/3)*Cf^2*Ca*al
          + 28204/81*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 556493/2916*psiprime(1/3)*pi^2*Cf*Ca^2
          - 2009/108*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 49/6*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 98/81*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 68992/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          - 120*psiprime(1/3)*z5*Cf^2*Ca
          + 160/3*psiprime(1/3)*z5*Cf^2*Ca*al
          + 150185/162*psiprime(1/3)*z3*Cf*Ca^2
          + 490/9*psiprime(1/3)*z3*Cf*Ca^2*al
          + 1/2*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 17*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 35/18*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 68*psiprime(1/3)*z3*Cf^2*Ca
          - 272/9*psiprime(1/3)*z3*Cf^2*Ca*al
          - 29216/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          + 158998/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 574/27*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          + 28/3*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          - 112/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          - 78848/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          + 556493/3888*psiprime(1/3)^2*Cf*Ca^2
          + 2009/144*psiprime(1/3)^2*Cf*Ca^2*al
          + 49/8*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/54*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 17248/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 79499/486*psiprime(1/3)^2*z3*Cf*Ca^2
          - 287/18*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 7*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 28/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 19712/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 7/8*psiprime3(1/3)*Cf*Ca^2
          - 7/32*psiprime3(1/3)*Cf*Ca^2*al
          - 7/192*psiprime3(1/3)*Cf*Ca^2*al^2
          - psiprime3(1/3)*z3*Cf*Ca^2
          + 1/4*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 1/24*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          );


K_a_cf_momc =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 2213/12*Cf*Ca
          + 21*Cf*Ca*al
          + 21/4*Cf*Ca*al^2
          + 397/6*Cf^2
          - 240*z5*Cf^2
          + 146*z3*Cf*Ca
          - 24*z3*Cf*Ca*al
          - 6*z3*Cf*Ca*al^2
          + 136*z3*Cf^2
          + 62*Nf*Tf*Cf
          - 48*Nf*z3*Tf*Cf
          - 35/9*pi^2*Cf*Ca
          + 14/9*pi^2*Cf*Ca*al
          + 40/9*pi^2*z3*Cf*Ca
          - 16/9*pi^2*z3*Cf*Ca*al
          + 35/6*psiprime(1/3)*Cf*Ca
          - 7/3*psiprime(1/3)*Cf*Ca*al
          - 20/3*psiprime(1/3)*z3*Cf*Ca
          + 8/3*psiprime(1/3)*z3*Cf*Ca*al
          )

       + a^3*(
          - 393623/72*Cf*Ca^2
          + 13373/96*Cf*Ca^2*al
          + 112*Cf*Ca^2*al^2
          + 249/32*Cf*Ca^2*al^3
          + 110983/72*Cf^2*Ca
          - 840*Cf^2*Ca*z7
          - 397/2*Cf^2*Ca*al
          - 397/8*Cf^2*Ca*al^2
          + 2471/12*Cf^3
          + 5040*Cf^3*z7
          + 11900/3*z5*Cf*Ca^2
          - 11500/3*z5*Cf^2*Ca
          + 720*z5*Cf^2*Ca*al
          + 180*z5*Cf^2*Ca*al^2
          - 5720*z5*Cf^3
          + 66395/24*z3*Cf*Ca^2
          - 3521/32*z3*Cf*Ca^2*al
          - 1395/16*z3*Cf*Ca^2*al^2
          - 27/4*z3*Cf*Ca^2*al^3
          + 2996*z3*Cf^2*Ca
          - 408*z3*Cf^2*Ca*al
          - 102*z3*Cf^2*Ca*al^2
          + 488*z3*Cf^3
          - 1463*z3^2*Cf*Ca^2
          - 129/4*z3^2*Cf*Ca^2*al
          + 21/2*z3^2*Cf*Ca^2*al^2
          + 33398/9*Nf*Tf*Cf*Ca
          + 268/3*Nf*Tf*Cf*Ca*al
          - 31/2*Nf*Tf*Cf*Ca*al^2
          - 5092/9*Nf*Tf*Cf^2
          - 8000/3*Nf*z5*Tf*Cf*Ca
          + 2400*Nf*z5*Tf*Cf^2
          - 4276/3*Nf*z3*Tf*Cf*Ca
          - 64*Nf*z3*Tf*Cf*Ca*al
          + 12*Nf*z3*Tf*Cf*Ca*al^2
          - 4792/3*Nf*z3*Tf*Cf^2
          + 352*Nf*z3^2*Tf*Cf*Ca
          - 1568/3*Nf^2*Tf^2*Cf
          + 320*Nf^2*z5*Tf^2*Cf
          + 224*Nf^2*z3*Tf^2*Cf
          - 26855/216*pi^2*Cf*Ca^2
          + 2689/108*pi^2*Cf*Ca^2*al
          - 101/48*pi^2*Cf*Ca^2*al^2
          - 7/12*pi^2*Cf*Ca^2*al^3
          + 1985/54*pi^2*Cf^2*Ca
          - 397/27*pi^2*Cf^2*Ca*al
          - 400/3*pi^2*z5*Cf^2*Ca
          + 160/3*pi^2*z5*Cf^2*Ca*al
          + 955/9*pi^2*z3*Cf*Ca^2
          - 454/27*pi^2*z3*Cf*Ca^2*al
          + 49/18*pi^2*z3*Cf*Ca^2*al^2
          + 2/3*pi^2*z3*Cf*Ca^2*al^3
          + 680/9*pi^2*z3*Cf^2*Ca
          - 272/9*pi^2*z3*Cf^2*Ca*al
          + 247/9*pi^2*Nf*Tf*Cf*Ca
          - 64/9*pi^2*Nf*Tf*Cf*Ca*al
          - 56/3*pi^2*Nf*z3*Tf*Cf*Ca
          + 128/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          + 4543/1296*pi^4*Cf*Ca^2
          + 3535/1296*pi^4*Cf*Ca^2*al
          - 259/648*pi^4*Cf*Ca^2*al^2
          - 649/162*pi^4*z3*Cf*Ca^2
          - 505/162*pi^4*z3*Cf*Ca^2*al
          + 37/81*pi^4*z3*Cf*Ca^2*al^2
          + 26855/144*psiprime(1/3)*Cf*Ca^2
          - 2689/72*psiprime(1/3)*Cf*Ca^2*al
          + 101/32*psiprime(1/3)*Cf*Ca^2*al^2
          + 7/8*psiprime(1/3)*Cf*Ca^2*al^3
          - 1985/36*psiprime(1/3)*Cf^2*Ca
          + 397/18*psiprime(1/3)*Cf^2*Ca*al
          + 200*psiprime(1/3)*z5*Cf^2*Ca
          - 80*psiprime(1/3)*z5*Cf^2*Ca*al
          - 955/6*psiprime(1/3)*z3*Cf*Ca^2
          + 227/9*psiprime(1/3)*z3*Cf*Ca^2*al
          - 49/12*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 340/3*psiprime(1/3)*z3*Cf^2*Ca
          + 136/3*psiprime(1/3)*z3*Cf^2*Ca*al
          - 247/6*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 32/3*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 28*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 64/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 1225/216*psiprime(1/3)*pi^2*Cf*Ca^2
          - 245/54*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 49/54*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 175/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          + 140/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          - 28/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 1225/288*psiprime(1/3)^2*Cf*Ca^2
          + 245/72*psiprime(1/3)^2*Cf*Ca^2*al
          - 49/72*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 175/36*psiprime(1/3)^2*z3*Cf*Ca^2
          - 35/9*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 7/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 259/128*psiprime3(1/3)*Cf*Ca^2
          - 175/384*psiprime3(1/3)*Cf*Ca^2*al
          + 7/192*psiprime3(1/3)*Cf*Ca^2*al^2
          + 37/16*psiprime3(1/3)*z3*Cf*Ca^2
          + 25/48*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 1/24*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          );

K_alpha_cf_momc =

       + a^2*(
          + 21/2*Cf*Ca
          + 21/4*Cf*Ca*al
          - 12*z3*Cf*Ca
          - 6*z3*Cf*Ca*al
          + 7/9*pi^2*Cf*Ca
          - 8/9*pi^2*z3*Cf*Ca
          - 7/6*psiprime(1/3)*Cf*Ca
          + 4/3*psiprime(1/3)*z3*Cf*Ca
          )

       + a^3*(
          - 19455/32*Cf*Ca^2
          - 337/24*Cf*Ca^2*al
          + 63/32*Cf*Ca^2*al^2
          - 397/6*Cf^2*Ca
          - 397/12*Cf^2*Ca*al
          + 240*z5*Cf^2*Ca
          + 120*z5*Cf^2*Ca*al
          + 15221/32*z3*Cf*Ca^2
          + 87/8*z3*Cf*Ca^2*al
          - 9/4*z3*Cf*Ca^2*al^2
          - 136*z3*Cf^2*Ca
          - 68*z3*Cf^2*Ca*al
          - 43/4*z3^2*Cf*Ca^2
          + 7*z3^2*Cf*Ca^2*al
          + 682/3*Nf*Tf*Cf*Ca
          - 176*Nf*z3*Tf*Cf*Ca
          + 145/324*pi^2*Cf*Ca^2
          - 133/72*pi^2*Cf*Ca^2*al
          - 7/12*pi^2*Cf*Ca^2*al^2
          - 397/81*pi^2*Cf^2*Ca
          + 160/9*pi^2*z5*Cf^2*Ca
          - 10/27*pi^2*z3*Cf*Ca^2
          + 19/9*pi^2*z3*Cf*Ca^2*al
          + 2/3*pi^2*z3*Cf*Ca^2*al^2
          - 272/27*pi^2*z3*Cf^2*Ca
          + 3535/3888*pi^4*Cf*Ca^2
          - 259/972*pi^4*Cf*Ca^2*al
          - 505/486*pi^4*z3*Cf*Ca^2
          + 74/243*pi^4*z3*Cf*Ca^2*al
          - 145/216*psiprime(1/3)*Cf*Ca^2
          + 133/48*psiprime(1/3)*Cf*Ca^2*al
          + 7/8*psiprime(1/3)*Cf*Ca^2*al^2
          + 397/54*psiprime(1/3)*Cf^2*Ca
          - 80/3*psiprime(1/3)*z5*Cf^2*Ca
          + 5/9*psiprime(1/3)*z3*Cf*Ca^2
          - 19/6*psiprime(1/3)*z3*Cf*Ca^2*al
          - psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 136/9*psiprime(1/3)*z3*Cf^2*Ca
          - 245/162*psiprime(1/3)*pi^2*Cf*Ca^2
          + 49/81*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 140/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          - 56/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 245/216*psiprime(1/3)^2*Cf*Ca^2
          - 49/108*psiprime(1/3)^2*Cf*Ca^2*al
          - 35/27*psiprime(1/3)^2*z3*Cf*Ca^2
          + 14/27*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 175/1152*psiprime3(1/3)*Cf*Ca^2
          + 7/288*psiprime3(1/3)*Cf*Ca^2*al
          + 25/144*psiprime3(1/3)*z3*Cf*Ca^2
          - 1/36*psiprime3(1/3)*z3*Cf*Ca^2*al
          );


K_a_cf_momq =

       + a*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + a^2*(
          - 1457/12*Cf*Ca
          + 21/2*Cf*Ca*al
          - 21/4*Cf*Ca*al^2
          - 107/6*Cf^2
          + 42*Cf^2*al
          - 240*z5*Cf^2
          + 74*z3*Cf*Ca
          - 12*z3*Cf*Ca*al
          + 6*z3*Cf*Ca*al^2
          + 232*z3*Cf^2
          - 48*z3*Cf^2*al
          + 62*Nf*Tf*Cf
          - 48*Nf*z3*Tf*Cf
          + 91/9*pi^2*Cf*Ca
          + 28/9*pi^2*Cf*Ca*al
          - 7/9*pi^2*Cf*Ca*al^2
          - 56/9*pi^2*Cf^2
          + 112/9*pi^2*Cf^2*al
          - 104/9*pi^2*z3*Cf*Ca
          - 32/9*pi^2*z3*Cf*Ca*al
          + 8/9*pi^2*z3*Cf*Ca*al^2
          + 64/9*pi^2*z3*Cf^2
          - 128/9*pi^2*z3*Cf^2*al
          - 91/6*psiprime(1/3)*Cf*Ca
          - 14/3*psiprime(1/3)*Cf*Ca*al
          + 7/6*psiprime(1/3)*Cf*Ca*al^2
          + 28/3*psiprime(1/3)*Cf^2
          - 56/3*psiprime(1/3)*Cf^2*al
          + 52/3*psiprime(1/3)*z3*Cf*Ca
          + 16/3*psiprime(1/3)*z3*Cf*Ca*al
          - 4/3*psiprime(1/3)*z3*Cf*Ca*al^2
          - 32/3*psiprime(1/3)*z3*Cf^2
          + 64/3*psiprime(1/3)*z3*Cf^2*al
          )

       + a^3*(
          - 252197/72*Cf*Ca^2
          + 42379/96*Cf*Ca^2*al
          - 1241/32*Cf*Ca^2*al^2
          - 123/32*Cf*Ca^2*al^3
          - 189/32*Cf*Ca^2*al^4
          - 60611/72*Cf^2*Ca
          - 840*Cf^2*Ca*z7
          + 1711/4*Cf^2*Ca*al
          - 299/8*Cf^2*Ca*al^2
          + 63*Cf^2*Ca*al^3
          + 4061/12*Cf^3
          + 5040*Cf^3*z7
          + 359*Cf^3*al
          - 441/2*Cf^3*al^2
          + 11900/3*z5*Cf*Ca^2
          - 5020/3*z5*Cf^2*Ca
          + 360*z5*Cf^2*Ca*al
          - 180*z5*Cf^2*Ca*al^2
          - 8600*z5*Cf^3
          + 1440*z5*Cf^3*al
          + 65267/96*z3*Cf*Ca^2
          - 1327/4*z3*Cf*Ca^2*al
          + 45/4*z3*Cf*Ca^2*al^2
          + 9/4*z3*Cf*Ca^2*al^3
          + 27/4*z3*Cf*Ca^2*al^4
          + 3101*z3*Cf^2*Ca
          - 513*z3*Cf^2*Ca*al
          + 168*z3*Cf^2*Ca*al^2
          - 72*z3*Cf^2*Ca*al^3
          + 3464*z3*Cf^3
          - 1764*z3*Cf^3*al
          + 252*z3*Cf^3*al^2
          - 3911/4*z3^2*Cf*Ca^2
          + 48*z3^2*Cf*Ca^2*al
          - 12*z3^2*Cf*Ca^2*al^2
          - 72*z3^2*Cf^2*Ca
          + 24*z3^2*Cf^2*Ca*al
          + 48*z3^2*Cf^2*Ca*al^2
          - 672*z3^2*Cf^3
          + 96*z3^2*Cf^3*al
          + 52027/18*Nf*Tf*Cf*Ca
          - 868/3*Nf*Tf*Cf*Ca*al
          + 31/2*Nf*Tf*Cf*Ca*al^2
          + 2738/9*Nf*Tf*Cf^2
          - 248*Nf*Tf*Cf^2*al
          - 8000/3*Nf*z5*Tf*Cf*Ca
          + 2400*Nf*z5*Tf*Cf^2
          - 1702/3*Nf*z3*Tf*Cf*Ca
          + 224*Nf*z3*Tf*Cf*Ca*al
          - 12*Nf*z3*Tf*Cf*Ca*al^2
          - 6952/3*Nf*z3*Tf*Cf^2
          + 192*Nf*z3*Tf*Cf^2*al
          + 208*Nf*z3^2*Tf*Cf*Ca
          - 1568/3*Nf^2*Tf^2*Cf
          + 320*Nf^2*z5*Tf^2*Cf
          + 224*Nf^2*z3*Tf^2*Cf
          + 134837/432*pi^2*Cf*Ca^2
          + 29785/648*pi^2*Cf*Ca^2*al
          - 269/54*pi^2*Cf*Ca^2*al^2
          + 29/9*pi^2*Cf*Ca^2*al^3
          - 35/24*pi^2*Cf*Ca^2*al^4
          + 445/6*pi^2*Cf^2*Ca
          + 2477/27*pi^2*Cf^2*Ca*al
          - 1222/27*pi^2*Cf^2*Ca*al^2
          + 161/6*pi^2*Cf^2*Ca*al^3
          - 11138/27*pi^2*Cf^3
          + 6904/27*pi^2*Cf^3*al
          - 392/3*pi^2*Cf^3*al^2
          + 1040/3*pi^2*z5*Cf^2*Ca
          + 320/3*pi^2*z5*Cf^2*Ca*al
          - 80/3*pi^2*z5*Cf^2*Ca*al^2
          - 640/3*pi^2*z5*Cf^3
          + 1280/3*pi^2*z5*Cf^3*al
          - 1579/6*pi^2*z3*Cf*Ca^2
          - 245/27*pi^2*z3*Cf*Ca^2*al
          - 4/9*pi^2*z3*Cf*Ca^2*al^2
          - 4*pi^2*z3*Cf*Ca^2*al^3
          + 5/3*pi^2*z3*Cf*Ca^2*al^4
          - 448*pi^2*z3*Cf^2*Ca
          - 952/9*pi^2*z3*Cf^2*Ca*al
          + 700/9*pi^2*z3*Cf^2*Ca*al^2
          - 92/3*pi^2*z3*Cf^2*Ca*al^3
          + 5936/9*pi^2*z3*Cf^3
          - 6016/9*pi^2*z3*Cf^3*al
          + 448/3*pi^2*z3*Cf^3*al^2
          - 172*pi^2*Nf*Tf*Cf*Ca
          - 3796/81*pi^2*Nf*Tf*Cf*Ca*al
          + 62/27*pi^2*Nf*Tf*Cf*Ca*al^2
          + 664/9*pi^2*Nf*Tf*Cf^2
          - 1984/27*pi^2*Nf*Tf*Cf^2*al
          + 1472/9*pi^2*Nf*z3*Tf*Cf*Ca
          + 928/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 16/9*pi^2*Nf*z3*Tf*Cf*Ca*al^2
          - 64*pi^2*Nf*z3*Tf*Cf^2
          + 512/9*pi^2*Nf*z3*Tf*Cf^2*al
          - 6881/324*pi^4*Cf*Ca^2
          - 5789/648*pi^4*Cf*Ca^2*al
          + 1799/1296*pi^4*Cf*Ca^2*al^2
          + 49/81*pi^4*Cf*Ca^2*al^3
          - 49/648*pi^4*Cf*Ca^2*al^4
          + 2408/81*pi^4*Cf^2*Ca
          - 2471/81*pi^4*Cf^2*Ca*al
          - 35/3*pi^4*Cf^2*Ca*al^2
          + 196/81*pi^4*Cf^2*Ca*al^3
          + 616/81*pi^4*Cf^3
          + 1064/81*pi^4*Cf^3*al
          - 1568/81*pi^4*Cf^3*al^2
          + 1966/81*pi^4*z3*Cf*Ca^2
          + 827/81*pi^4*z3*Cf*Ca^2*al
          - 257/162*pi^4*z3*Cf*Ca^2*al^2
          - 56/81*pi^4*z3*Cf*Ca^2*al^3
          + 7/81*pi^4*z3*Cf*Ca^2*al^4
          - 2752/81*pi^4*z3*Cf^2*Ca
          + 2824/81*pi^4*z3*Cf^2*Ca*al
          + 40/3*pi^4*z3*Cf^2*Ca*al^2
          - 224/81*pi^4*z3*Cf^2*Ca*al^3
          - 704/81*pi^4*z3*Cf^3
          - 1216/81*pi^4*z3*Cf^3*al
          + 1792/81*pi^4*z3*Cf^3*al^2
          + 28/9*pi^4*Nf*Tf*Cf*Ca
          - 32/9*pi^4*Nf*z3*Tf*Cf*Ca
          - 134837/288*psiprime(1/3)*Cf*Ca^2
          - 29785/432*psiprime(1/3)*Cf*Ca^2*al
          + 269/36*psiprime(1/3)*Cf*Ca^2*al^2
          - 29/6*psiprime(1/3)*Cf*Ca^2*al^3
          + 35/16*psiprime(1/3)*Cf*Ca^2*al^4
          - 445/4*psiprime(1/3)*Cf^2*Ca
          - 2477/18*psiprime(1/3)*Cf^2*Ca*al
          + 611/9*psiprime(1/3)*Cf^2*Ca*al^2
          - 161/4*psiprime(1/3)*Cf^2*Ca*al^3
          + 5569/9*psiprime(1/3)*Cf^3
          - 3452/9*psiprime(1/3)*Cf^3*al
          + 196*psiprime(1/3)*Cf^3*al^2
          - 520*psiprime(1/3)*z5*Cf^2*Ca
          - 160*psiprime(1/3)*z5*Cf^2*Ca*al
          + 40*psiprime(1/3)*z5*Cf^2*Ca*al^2
          + 320*psiprime(1/3)*z5*Cf^3
          - 640*psiprime(1/3)*z5*Cf^3*al
          + 1579/4*psiprime(1/3)*z3*Cf*Ca^2
          + 245/18*psiprime(1/3)*z3*Cf*Ca^2*al
          + 2/3*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 6*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 5/2*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 672*psiprime(1/3)*z3*Cf^2*Ca
          + 476/3*psiprime(1/3)*z3*Cf^2*Ca*al
          - 350/3*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 46*psiprime(1/3)*z3*Cf^2*Ca*al^3
          - 2968/3*psiprime(1/3)*z3*Cf^3
          + 3008/3*psiprime(1/3)*z3*Cf^3*al
          - 224*psiprime(1/3)*z3*Cf^3*al^2
          + 258*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 1898/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 31/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          - 332/3*psiprime(1/3)*Nf*Tf*Cf^2
          + 992/9*psiprime(1/3)*Nf*Tf*Cf^2*al
          - 736/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 464/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 8/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al^2
          + 96*psiprime(1/3)*Nf*z3*Tf*Cf^2
          - 256/3*psiprime(1/3)*Nf*z3*Tf*Cf^2*al
          + 12313/216*psiprime(1/3)*pi^2*Cf*Ca^2
          + 637/27*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 245/108*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          - 49/27*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 49/216*psiprime(1/3)*pi^2*Cf*Ca^2*al^4
          - 2786/27*psiprime(1/3)*pi^2*Cf^2*Ca
          + 2156/27*psiprime(1/3)*pi^2*Cf^2*Ca*al
          + 98/3*psiprime(1/3)*pi^2*Cf^2*Ca*al^2
          - 196/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^3
          + 1400/27*psiprime(1/3)*pi^2*Cf^3
          - 1568/27*psiprime(1/3)*pi^2*Cf^3*al
          + 1568/27*psiprime(1/3)*pi^2*Cf^3*al^2
          - 1759/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          - 728/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 70/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          + 56/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 7/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^4
          + 3184/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca
          - 2464/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al
          - 112/3*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^2
          + 224/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^3
          - 1600/27*psiprime(1/3)*pi^2*z3*Cf^3
          + 1792/27*psiprime(1/3)*pi^2*z3*Cf^3*al
          - 1792/27*psiprime(1/3)*pi^2*z3*Cf^3*al^2
          - 12313/288*psiprime(1/3)^2*Cf*Ca^2
          - 637/36*psiprime(1/3)^2*Cf*Ca^2*al
          + 245/144*psiprime(1/3)^2*Cf*Ca^2*al^2
          + 49/36*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 49/288*psiprime(1/3)^2*Cf*Ca^2*al^4
          + 1393/18*psiprime(1/3)^2*Cf^2*Ca
          - 539/9*psiprime(1/3)^2*Cf^2*Ca*al
          - 49/2*psiprime(1/3)^2*Cf^2*Ca*al^2
          + 49/9*psiprime(1/3)^2*Cf^2*Ca*al^3
          - 350/9*psiprime(1/3)^2*Cf^3
          + 392/9*psiprime(1/3)^2*Cf^3*al
          - 392/9*psiprime(1/3)^2*Cf^3*al^2
          + 1759/36*psiprime(1/3)^2*z3*Cf*Ca^2
          + 182/9*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 35/18*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          - 14/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 7/36*psiprime(1/3)^2*z3*Cf*Ca^2*al^4
          - 796/9*psiprime(1/3)^2*z3*Cf^2*Ca
          + 616/9*psiprime(1/3)^2*z3*Cf^2*Ca*al
          + 28*psiprime(1/3)^2*z3*Cf^2*Ca*al^2
          - 56/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^3
          + 400/9*psiprime(1/3)^2*z3*Cf^3
          - 448/9*psiprime(1/3)^2*z3*Cf^3*al
          + 448/9*psiprime(1/3)^2*z3*Cf^3*al^2
          + 161/192*psiprime3(1/3)*Cf*Ca^2
          + 77/192*psiprime3(1/3)*Cf*Ca^2*al
          - 91/384*psiprime3(1/3)*Cf*Ca^2*al^2
          + 7/4*psiprime3(1/3)*Cf^2*Ca
          + 35/24*psiprime3(1/3)*Cf^2*Ca*al
          + 7/24*psiprime3(1/3)*Cf^2*Ca*al^2
          - 28/3*psiprime3(1/3)*Cf^3
          + 7/3*psiprime3(1/3)*Cf^3*al
          - 23/24*psiprime3(1/3)*z3*Cf*Ca^2
          - 11/24*psiprime3(1/3)*z3*Cf*Ca^2*al
          + 13/48*psiprime3(1/3)*z3*Cf*Ca^2*al^2
          - 2*psiprime3(1/3)*z3*Cf^2*Ca
          - 5/3*psiprime3(1/3)*z3*Cf^2*Ca*al
          - 1/3*psiprime3(1/3)*z3*Cf^2*Ca*al^2
          + 32/3*psiprime3(1/3)*z3*Cf^3
          - 8/3*psiprime3(1/3)*z3*Cf^3*al
          - 7/6*psiprime3(1/3)*Nf*Tf*Cf*Ca
          + 4/3*psiprime3(1/3)*Nf*z3*Tf*Cf*Ca
          );

K_alpha_cf_momq =

       + a^2*(
          + 21/4*Cf*Ca
          - 21/4*Cf*Ca*al
          + 21*Cf^2
          - 6*z3*Cf*Ca
          + 6*z3*Cf*Ca*al
          - 24*z3*Cf^2
          + 14/9*pi^2*Cf*Ca
          - 7/9*pi^2*Cf*Ca*al
          + 56/9*pi^2*Cf^2
          - 16/9*pi^2*z3*Cf*Ca
          + 8/9*pi^2*z3*Cf*Ca*al
          - 64/9*pi^2*z3*Cf^2
          - 7/3*psiprime(1/3)*Cf*Ca
          + 7/6*psiprime(1/3)*Cf*Ca*al
          - 28/3*psiprime(1/3)*Cf^2
          + 8/3*psiprime(1/3)*z3*Cf*Ca
          - 4/3*psiprime(1/3)*z3*Cf*Ca*al
          + 32/3*psiprime(1/3)*z3*Cf^2
          )

       + a^3*(
          + 18583/32*Cf*Ca^2
          + 2417/48*Cf*Ca^2*al
          + 63/32*Cf*Ca^2*al^2
          - 63/8*Cf*Ca^2*al^3
          - 525/4*Cf^2*Ca
          - 485/12*Cf^2*Ca*al
          + 63*Cf^2*Ca*al^2
          + 359/3*Cf^3
          - 147*Cf^3*al
          + 120*z5*Cf^2*Ca
          - 120*z5*Cf^2*Ca*al
          + 480*z5*Cf^3
          - 1785/4*z3*Cf*Ca^2
          - 103/2*z3*Cf*Ca^2*al
          - 9/4*z3*Cf*Ca^2*al^2
          + 9*z3*Cf*Ca^2*al^3
          + 41*z3*Cf^2*Ca
          + 124*z3*Cf^2*Ca*al
          - 72*z3*Cf^2*Ca*al^2
          - 588*z3*Cf^3
          + 168*z3*Cf^3*al
          + 16*z3^2*Cf*Ca^2
          - 8*z3^2*Cf*Ca^2*al
          + 8*z3^2*Cf^2*Ca
          + 32*z3^2*Cf^2*Ca*al
          + 32*z3^2*Cf^3
          - 682/3*Nf*Tf*Cf*Ca
          + 176*Nf*z3*Tf*Cf*Ca
          + 48689/648*pi^2*Cf*Ca^2
          + 2501/324*pi^2*Cf*Ca^2*al
          + 49/12*pi^2*Cf*Ca^2*al^2
          - 35/18*pi^2*Cf*Ca^2*al^3
          - 455/9*pi^2*Cf^2*Ca
          - 2816/81*pi^2*Cf^2*Ca*al
          + 161/6*pi^2*Cf^2*Ca*al^2
          + 6904/81*pi^2*Cf^3
          - 784/9*pi^2*Cf^3*al
          + 320/9*pi^2*z5*Cf^2*Ca
          - 160/9*pi^2*z5*Cf^2*Ca*al
          + 1280/9*pi^2*z5*Cf^3
          - 463/9*pi^2*z3*Cf*Ca^2
          - 242/27*pi^2*z3*Cf*Ca^2*al
          - 14/3*pi^2*z3*Cf*Ca^2*al^2
          + 20/9*pi^2*z3*Cf*Ca^2*al^3
          + 248/9*pi^2*z3*Cf^2*Ca
          + 1496/27*pi^2*z3*Cf^2*Ca*al
          - 92/3*pi^2*z3*Cf^2*Ca*al^2
          - 6016/27*pi^2*z3*Cf^3
          + 896/9*pi^2*z3*Cf^3*al
          - 2728/81*pi^2*Nf*Tf*Cf*Ca
          + 704/27*pi^2*Nf*z3*Tf*Cf*Ca
          - 5789/1944*pi^4*Cf*Ca^2
          + 1799/1944*pi^4*Cf*Ca^2*al
          + 49/81*pi^4*Cf*Ca^2*al^2
          - 49/486*pi^4*Cf*Ca^2*al^3
          - 2471/243*pi^4*Cf^2*Ca
          - 70/9*pi^4*Cf^2*Ca*al
          + 196/81*pi^4*Cf^2*Ca*al^2
          + 1064/243*pi^4*Cf^3
          - 3136/243*pi^4*Cf^3*al
          + 827/243*pi^4*z3*Cf*Ca^2
          - 257/243*pi^4*z3*Cf*Ca^2*al
          - 56/81*pi^4*z3*Cf*Ca^2*al^2
          + 28/243*pi^4*z3*Cf*Ca^2*al^3
          + 2824/243*pi^4*z3*Cf^2*Ca
          + 80/9*pi^4*z3*Cf^2*Ca*al
          - 224/81*pi^4*z3*Cf^2*Ca*al^2
          - 1216/243*pi^4*z3*Cf^3
          + 3584/243*pi^4*z3*Cf^3*al
          - 48689/432*psiprime(1/3)*Cf*Ca^2
          - 2501/216*psiprime(1/3)*Cf*Ca^2*al
          - 49/8*psiprime(1/3)*Cf*Ca^2*al^2
          + 35/12*psiprime(1/3)*Cf*Ca^2*al^3
          + 455/6*psiprime(1/3)*Cf^2*Ca
          + 1408/27*psiprime(1/3)*Cf^2*Ca*al
          - 161/4*psiprime(1/3)*Cf^2*Ca*al^2
          - 3452/27*psiprime(1/3)*Cf^3
          + 392/3*psiprime(1/3)*Cf^3*al
          - 160/3*psiprime(1/3)*z5*Cf^2*Ca
          + 80/3*psiprime(1/3)*z5*Cf^2*Ca*al
          - 640/3*psiprime(1/3)*z5*Cf^3
          + 463/6*psiprime(1/3)*z3*Cf*Ca^2
          + 121/9*psiprime(1/3)*z3*Cf*Ca^2*al
          + 7*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 10/3*psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 124/3*psiprime(1/3)*z3*Cf^2*Ca
          - 748/9*psiprime(1/3)*z3*Cf^2*Ca*al
          + 46*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 3008/9*psiprime(1/3)*z3*Cf^3
          - 448/3*psiprime(1/3)*z3*Cf^3*al
          + 1364/27*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 352/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          + 637/81*psiprime(1/3)*pi^2*Cf*Ca^2
          - 245/162*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 49/27*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 49/162*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 2156/81*psiprime(1/3)*pi^2*Cf^2*Ca
          + 196/9*psiprime(1/3)*pi^2*Cf^2*Ca*al
          - 196/27*psiprime(1/3)*pi^2*Cf^2*Ca*al^2
          - 1568/81*psiprime(1/3)*pi^2*Cf^3
          + 3136/81*psiprime(1/3)*pi^2*Cf^3*al
          - 728/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2
          + 140/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al
          + 56/27*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^2
          - 28/81*psiprime(1/3)*pi^2*z3*Cf*Ca^2*al^3
          - 2464/81*psiprime(1/3)*pi^2*z3*Cf^2*Ca
          - 224/9*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al
          + 224/27*psiprime(1/3)*pi^2*z3*Cf^2*Ca*al^2
          + 1792/81*psiprime(1/3)*pi^2*z3*Cf^3
          - 3584/81*psiprime(1/3)*pi^2*z3*Cf^3*al
          - 637/108*psiprime(1/3)^2*Cf*Ca^2
          + 245/216*psiprime(1/3)^2*Cf*Ca^2*al
          + 49/36*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/216*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 539/27*psiprime(1/3)^2*Cf^2*Ca
          - 49/3*psiprime(1/3)^2*Cf^2*Ca*al
          + 49/9*psiprime(1/3)^2*Cf^2*Ca*al^2
          + 392/27*psiprime(1/3)^2*Cf^3
          - 784/27*psiprime(1/3)^2*Cf^3*al
          + 182/27*psiprime(1/3)^2*z3*Cf*Ca^2
          - 35/27*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 14/9*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 7/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 616/27*psiprime(1/3)^2*z3*Cf^2*Ca
          + 56/3*psiprime(1/3)^2*z3*Cf^2*Ca*al
          - 56/9*psiprime(1/3)^2*z3*Cf^2*Ca*al^2
          - 448/27*psiprime(1/3)^2*z3*Cf^3
          + 896/27*psiprime(1/3)^2*z3*Cf^3*al
          + 77/576*psiprime3(1/3)*Cf*Ca^2
          - 91/576*psiprime3(1/3)*Cf*Ca^2*al
          + 35/72*psiprime3(1/3)*Cf^2*Ca
          + 7/36*psiprime3(1/3)*Cf^2*Ca*al
          + 7/9*psiprime3(1/3)*Cf^3
          - 11/72*psiprime3(1/3)*z3*Cf*Ca^2
          + 13/72*psiprime3(1/3)*z3*Cf*Ca^2*al
          - 5/9*psiprime3(1/3)*z3*Cf^2*Ca
          - 2/9*psiprime3(1/3)*z3*Cf^2*Ca*al
          - 8/9*psiprime3(1/3)*z3*Cf^3
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                RIcprime scheme renormalization group functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


betaricp =

       + aricp^2*(
          + 4/3*Tf*Nf
          - 11/3*Ca
          )

       + aricp^3*(
          + 4*Cf*Tf*Nf
          + 20/3*Ca*Tf*Nf
          - 4/3*Ca*Tf*Nf*alricp
          - 34/3*Ca^2
          + 13/6*Ca^2*alricp
          - 1/2*Ca^2*alricp^2
          )

       + aricp^4*(
          - 44/9*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          - 158/27*Ca*Tf^2*Nf^2
          + 205/9*Ca*Cf*Tf*Nf
          - 8*Ca*Cf*Tf*Nf*alricp
          + 1415/27*Ca^2*Tf*Nf
          - 35/3*Ca^2*Tf*Nf*alricp
          + 7/6*Ca^2*Tf*Nf*alricp^2
          - 2857/54*Ca^3
          + 511/48*Ca^3*alricp
          - 295/48*Ca^3*alricp^2
          + 1/8*Ca^3*alricp^3
          - 1/2*z3*Ca^2*Tf*Nf*alricp^2
          + 27/16*z3*Ca^3*alricp
          + 13/16*z3*Ca^3*alricp^2
          - 3/8*z3*Ca^3*alricp^3
          )

       + aricp^5*(
          + 80/9*Nca^-1*d4AA
          - 512/9*Nf*Nca^-1*d4FA
          + 704/9*Nf^2*Nca^-1*d4FF
          - 1232/243*Cf*Tf^3*Nf^3
          - 1352/27*Cf^2*Tf^2*Nf^2
          - 46*Cf^3*Tf*Nf
          - 424/243*Ca*Tf^3*Nf^3
          - 17152/243*Ca*Cf*Tf^2*Nf^2
          + 44/3*Ca*Cf*Tf^2*Nf^2*alricp
          + 4204/27*Ca*Cf^2*Tf*Nf
          + 6*Ca*Cf^2*Tf*Nf*alricp
          - 7930/81*Ca^2*Tf^2*Nf^2
          - 391/54*Ca^2*Tf^2*Nf^2*alricp
          - 7073/243*Ca^2*Cf*Tf*Nf
          - 202/3*Ca^2*Cf*Tf*Nf*alricp
          + 11*Ca^2*Cf*Tf*Nf*alricp^2
          + 39143/81*Ca^3*Tf*Nf
          - 113/216*Ca^3*Tf*Nf*alricp
          + 1673/48*Ca^3*Tf*Nf*alricp^2
          - 59/36*Ca^3*Tf*Nf*alricp^3
          - 150653/486*Ca^4
          - 390775/3456*Ca^4*alricp
          - 26569/384*Ca^4*alricp^2
          + 3745/576*Ca^4*alricp^3
          - 7/8*Ca^4*alricp^4
          - 25*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp
          - 10/3*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 775/8*z5*Nca^-1*d4AA*alricp
          + 225/8*z5*Nca^-1*d4AA*alricp^2
          + 25/6*z5*Nca^-1*d4AA*alricp^3
          - 15/4*z5*Nca^-1*d4AA*alricp^4
          + 85/24*z5*Ca^3*Tf*Nf*alricp
          - 25/36*z5*Ca^3*Tf*Nf*alricp^3
          - 2635/192*z5*Ca^4*alricp
          + 345/64*z5*Ca^4*alricp^2
          + 65/36*z5*Ca^4*alricp^3
          - 25/32*z5*Ca^4*alricp^4
          + 24*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp
          + 4*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 704/3*z3*Nca^-1*d4AA
          - 93*z3*Nca^-1*d4AA*alricp
          - 21*z3*Nca^-1*d4AA*alricp^2
          - 3/2*z3*Nca^-1*d4AA*alricp^3
          + 9/2*z3*Nca^-1*d4AA*alricp^4
          + 1664/3*z3*Nf*Nca^-1*d4FA
          - 512/3*z3*Nf^2*Nca^-1*d4FF
          + 704/9*z3*Cf^2*Tf^2*Nf^2
          - 448/9*z3*Ca*Cf*Tf^2*Nf^2
          - 352/9*z3*Ca*Cf^2*Tf*Nf
          - 224/9*z3*Ca^2*Tf^2*Nf^2
          + 58/9*z3*Ca^2*Tf^2*Nf^2*alricp
          + 656/9*z3*Ca^2*Cf*Tf*Nf
          - 39/2*z3*Ca^2*Cf*Tf*Nf*alricp
          - 3*z3*Ca^2*Cf*Tf*Nf*alricp^2
          - 136/3*z3*Ca^3*Tf*Nf
          - 509/18*z3*Ca^3*Tf*Nf*alricp
          - 23/3*z3*Ca^3*Tf*Nf*alricp^2
          + 17/12*z3*Ca^3*Tf*Nf*alricp^3
          + 44/9*z3*Ca^4
          + 27503/288*z3*Ca^4*alricp
          + 187/48*z3*Ca^4*alricp^2
          - 377/48*z3*Ca^4*alricp^3
          + 21/32*z3*Ca^4*alricp^4
          )

       + aricp^6*(
          - 904/9*Tf*Nf*Nca^-1*d4AA
          + 3680/9*Tf*Nf^2*Nca^-1*d4FA
          - 3520/9*Tf*Nf^3*Nca^-1*d4FF
          + 320*Cf*Nf*Nca^-1*d4FA
          - 4160/3*Cf*Nf^2*Nca^-1*d4FF
          + 856/243*Cf*Tf^4*Nf^4
          + 9922/81*Cf^2*Tf^3*Nf^3
          + 5018/9*Cf^3*Tf^2*Nf^2
          + 4157/6*Cf^4*Tf*Nf
          + 514/3*Ca*Nca^-1*d4AA
          - 4499/144*Ca*Nca^-1*d4AA*alricp
          + 3/4*Ca*Nca^-1*d4AA*alricp^2
          + 3/16*Ca*Nca^-1*d4AA*alricp^3
          - 11312/9*Ca*Nf*Nca^-1*d4FA
          + 2048/9*Ca*Nf*Nca^-1*d4FA*alricp
          + 7184/3*Ca*Nf^2*Nca^-1*d4FF
          - 2816/9*Ca*Nf^2*Nca^-1*d4FF*alricp
          - 916/243*Ca*Tf^4*Nf^4
          + 736/81*Ca*Cf*Tf^3*Nf^3
          + 4928/243*Ca*Cf*Tf^3*Nf^3*alricp
          - 31583/18*Ca*Cf^2*Tf^2*Nf^2
          + 5408/27*Ca*Cf^2*Tf^2*Nf^2*alricp
          - 3717*Ca*Cf^3*Tf*Nf
          + 184*Ca*Cf^3*Tf*Nf*alricp
          + 2077/27*Ca^2*Tf^3*Nf^3
          + 447448/2187*Ca^2*Tf^3*Nf^3*alricp
          - 5701/162*Ca^2*Cf*Tf^2*Nf^2
          - 50723/243*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 55/2*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          + 548732/81*Ca^2*Cf^2*Tf*Nf
          - 17455/27*Ca^2*Cf^2*Tf*Nf*alricp
          - 45/4*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 843067/486*Ca^3*Tf^2*Nf^2
          - 849487/486*Ca^3*Tf^2*Nf^2*alricp
          - 333703/11664*Ca^3*Tf^2*Nf^2*alricp^2
          - 8141995/1944*Ca^3*Cf*Tf*Nf
          + 7336709/3888*Ca^3*Cf*Tf*Nf*alricp
          + 14341/48*Ca^3*Cf*Tf*Nf*alricp^2
          - 101/6*Ca^3*Cf*Tf*Nf*alricp^3
          + 5048959/972*Ca^4*Tf*Nf
          + 505226041/93312*Ca^4*Tf*Nf*alricp
          + 39777629/93312*Ca^4*Tf*Nf*alricp^2
          - 13549/192*Ca^4*Tf*Nf*alricp^3
          + 677/288*Ca^4*Tf*Nf*alricp^4
          - 8296235/3888*Ca^5
          - 15955897817/2239488*Ca^5*alricp
          - 373025425/746496*Ca^5*alricp^2
          + 412511/3072*Ca^5*alricp^3
          - 209933/9216*Ca^5*alricp^4
          + 205/384*Ca^5*alricp^5
          - 3521/36*z7*Tf*Nf*Nca^-1*d4AA*alricp
          + 2317/64*z7*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 77/32*z7*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 186613/576*z7*Ca*Nca^-1*d4AA*alricp
          - 15617/96*z7*Ca*Nca^-1*d4AA*alricp^2
          - 2247/512*z7*Ca*Nca^-1*d4AA*alricp^3
          + 1729/512*z7*Ca*Nca^-1*d4AA*alricp^4
          - 231/64*z7*Ca*Nca^-1*d4AA*alricp^5
          - 121513/13824*z7*Ca^4*Tf*Nf*alricp
          + 14707/1024*z7*Ca^4*Tf*Nf*alricp^2
          - 273/1024*z7*Ca^4*Tf*Nf*alricp^4
          + 6440189/221184*z7*Ca^5*alricp
          - 5173007/73728*z7*Ca^5*alricp^2
          - 49959/8192*z7*Ca^5*alricp^3
          + 8939/8192*z7*Ca^5*alricp^4
          - 819/2048*z7*Ca^5*alricp^5
          - 50*z6*Tf*Nf*Nca^-1*d4AA*alricp
          - 25/16*z6*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 25/48*z6*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 1325/8*z6*Ca*Nca^-1*d4AA*alricp
          + 275/16*z6*Ca*Nca^-1*d4AA*alricp^2
          + 375/32*z6*Ca*Nca^-1*d4AA*alricp^3
          + 125/48*z6*Ca*Nca^-1*d4AA*alricp^4
          - 25/32*z6*Ca*Nca^-1*d4AA*alricp^5
          - 3625/192*z6*Ca^4*Tf*Nf*alricp
          - 25/24*z6*Ca^4*Tf*Nf*alricp^2
          - 25/576*z6*Ca^4*Tf*Nf*alricp^4
          + 192125/3072*z6*Ca^5*alricp
          + 26875/3072*z6*Ca^5*alricp^2
          + 1925/1024*z6*Ca^5*alricp^3
          + 2675/9216*z6*Ca^5*alricp^4
          - 25/384*z6*Ca^5*alricp^5
          - 290/3*z5*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 575/27*z5*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 25*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 20*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 4000/9*z5*Tf*Nf*Nca^-1*d4AA
          + 335/6*z5*Tf*Nf*Nca^-1*d4AA*alricp
          - 665/432*z5*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 1625/36*z5*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 1205/144*z5*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 1280/9*z5*Tf*Nf^2*Nca^-1*d4FA
          - 1280/3*z5*Tf*Nf^3*Nca^-1*d4FF
          - 6400/3*z5*Cf*Nf*Nca^-1*d4FA
          + 12800/3*z5*Cf*Nf^2*Nca^-1*d4FF
          - 4640/3*z5*Cf^3*Tf^2*Nf^2
          + 15400/3*z5*Ca*Nca^-1*d4AA
          + 128715/128*z5*Ca*Nca^-1*d4AA*alricp
          - 922535/3456*z5*Ca*Nca^-1*d4AA*alricp^2
          - 46015/1152*z5*Ca*Nca^-1*d4AA*alricp^3
          - 41405/1152*z5*Ca*Nca^-1*d4AA*alricp^4
          + 595/192*z5*Ca*Nca^-1*d4AA*alricp^5
          - 67520/9*z5*Ca*Nf*Nca^-1*d4FA
          - 120*z5*Ca*Nf*Nca^-1*d4FA*alricp
          - 2240/9*z5*Ca*Nf^2*Nca^-1*d4FF
          + 4400/3*z5*Ca*Cf^2*Tf^2*Nf^2
          + 7480/3*z5*Ca*Cf^3*Tf*Nf
          - 320/9*z5*Ca^2*Tf^3*Nf^3
          - 800/27*z5*Ca^2*Tf^3*Nf^3*alricp
          - 1600/3*z5*Ca^2*Cf*Tf^2*Nf^2
          + 112/3*z5*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 12820/3*z5*Ca^2*Cf^2*Tf*Nf
          + 240*z5*Ca^2*Cf^2*Tf*Nf*alricp
          + 2200/3*z5*Ca^3*Tf^2*Nf^2
          + 1138/9*z5*Ca^3*Tf^2*Nf^2*alricp
          + 9175/648*z5*Ca^3*Tf^2*Nf^2*alricp^2
          + 8720/3*z5*Ca^3*Cf*Tf*Nf
          - 731/3*z5*Ca^3*Cf*Tf*Nf*alricp
          + 47/24*z5*Ca^3*Cf*Tf*Nf*alricp^2
          - 25/6*z5*Ca^3*Cf*Tf*Nf*alricp^3
          - 1230*z5*Ca^4*Tf*Nf
          - 21779/192*z5*Ca^4*Tf*Nf*alricp
          - 485795/5184*z5*Ca^4*Tf*Nf*alricp^2
          - 11905/864*z5*Ca^4*Tf*Nf*alricp^3
          + 1535/1728*z5*Ca^4*Tf*Nf*alricp^4
          + 1045/9*z5*Ca^5
          - 5581301/27648*z5*Ca^5*alricp
          + 20751557/82944*z5*Ca^5*alricp^2
          + 53821/27648*z5*Ca^5*alricp^3
          - 649021/27648*z5*Ca^5*alricp^4
          - 3205/4608*z5*Ca^5*alricp^5
          - 352*z4*Tf*Nf*Nca^-1*d4AA
          + 111/4*z4*Tf*Nf*Nca^-1*d4AA*alricp
          + 33/16*z4*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 7/16*z4*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 832*z4*Tf*Nf^2*Nca^-1*d4FA
          - 256*z4*Tf*Nf^3*Nca^-1*d4FF
          + 352/3*z4*Cf^2*Tf^3*Nf^3
          + 968*z4*Ca*Nca^-1*d4AA
          - 5883/64*z4*Ca*Nca^-1*d4AA*alricp
          - 993/64*z4*Ca*Nca^-1*d4AA*alricp^2
          - 423/64*z4*Ca*Nca^-1*d4AA*alricp^3
          - 59/64*z4*Ca*Nca^-1*d4AA*alricp^4
          + 21/32*z4*Ca*Nca^-1*d4AA*alricp^5
          - 2288*z4*Ca*Nf*Nca^-1*d4FA
          + 704*z4*Ca*Nf^2*Nca^-1*d4FF
          - 224/3*z4*Ca*Cf*Tf^3*Nf^3
          - 1144/3*z4*Ca*Cf^2*Tf^2*Nf^2
          - 112/3*z4*Ca^2*Tf^3*Nf^3
          + 16/3*z4*Ca^2*Tf^3*Nf^3*alricp
          + 944/3*z4*Ca^2*Cf*Tf^2*Nf^2
          + 16*z4*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 484/3*z4*Ca^2*Cf^2*Tf*Nf
          + 104/3*z4*Ca^3*Tf^2*Nf^2
          - 193/6*z4*Ca^3*Tf^2*Nf^2*alricp
          - 17/12*z4*Ca^3*Tf^2*Nf^2*alricp^2
          - 902/3*z4*Ca^3*Cf*Tf*Nf
          - 80*z4*Ca^3*Cf*Tf*Nf*alricp
          - 18*z4*Ca^3*Cf*Tf*Nf*alricp^2
          + 583/3*z4*Ca^4*Tf*Nf
          + 3779/48*z4*Ca^4*Tf*Nf*alricp
          + 6325/384*z4*Ca^4*Tf*Nf*alricp^2
          + 3/16*z4*Ca^4*Tf*Nf*alricp^3
          - 1/384*z4*Ca^4*Tf*Nf*alricp^4
          - 121/6*z4*Ca^5
          - 54131/1536*z4*Ca^5*alricp
          - 9361/1536*z4*Ca^5*alricp^2
          - 873/512*z4*Ca^5*alricp^3
          - 583/1536*z4*Ca^5*alricp^4
          - 1/256*z4*Ca^5*alricp^5
          + 208/9*z3*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 488/27*z3*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 16*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 24*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 20752/9*z3*Tf*Nf*Nca^-1*d4AA
          + 14393/36*z3*Tf*Nf*Nca^-1*d4AA*alricp
          + 463/216*z3*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 395/9*z3*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 47/8*z3*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 40160/9*z3*Tf*Nf^2*Nca^-1*d4FA
          + 2624/3*z3*Tf*Nf^3*Nca^-1*d4FF
          - 1280/3*z3*Cf*Nf*Nca^-1*d4FA
          - 5120/3*z3*Cf*Nf^2*Nca^-1*d4FF
          + 128/27*z3*Cf*Tf^4*Nf^4
          - 7616/27*z3*Cf^2*Tf^3*Nf^3
          + 2144/3*z3*Cf^3*Tf^2*Nf^2
          + 128*z3*Cf^4*Tf*Nf
          - 18716/3*z3*Ca*Nca^-1*d4AA
          - 439721/576*z3*Ca*Nca^-1*d4AA*alricp
          + 397375/1728*z3*Ca*Nca^-1*d4AA*alricp^2
          + 14573/576*z3*Ca*Nca^-1*d4AA*alricp^3
          + 2539/64*z3*Ca*Nca^-1*d4AA*alricp^4
          + 37/16*z3*Ca*Nca^-1*d4AA*alricp^5
          + 127736/9*z3*Ca*Nf*Nca^-1*d4FA
          - 6368/3*z3*Ca*Nf*Nca^-1*d4FA*alricp
          - 40336/9*z3*Ca*Nf^2*Nca^-1*d4FF
          + 2048/3*z3*Ca*Nf^2*Nca^-1*d4FF*alricp
          + 640/81*z3*Ca*Tf^4*Nf^4
          + 5680/27*z3*Ca*Cf*Tf^3*Nf^3
          + 28628/27*z3*Ca*Cf^2*Tf^2*Nf^2
          - 2816/9*z3*Ca*Cf^2*Tf^2*Nf^2*alricp
          - 5696/3*z3*Ca*Cf^3*Tf*Nf
          + 9736/81*z3*Ca^2*Tf^3*Nf^3
          - 3056/81*z3*Ca^2*Tf^3*Nf^3*alricp
          - 26452/27*z3*Ca^2*Cf*Tf^2*Nf^2
          + 5944/9*z3*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 11/2*z3*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          + 50581/27*z3*Ca^2*Cf^2*Tf*Nf
          + 71/18*z3*Ca^2*Cf^2*Tf*Nf*alricp
          + 9/4*z3*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 18446/27*z3*Ca^3*Tf^2*Nf^2
          + 17047/36*z3*Ca^3*Tf^2*Nf^2*alricp
          - 15379/648*z3*Ca^3*Tf^2*Nf^2*alricp^2
          - 146*z3*Ca^3*Cf*Tf*Nf
          - 16832/9*z3*Ca^3*Cf*Tf*Nf*alricp
          - 3949/48*z3*Ca^3*Cf*Tf*Nf*alricp^2
          + 23/2*z3*Ca^3*Cf*Tf*Nf*alricp^3
          - 10505/81*z3*Ca^4*Tf*Nf
          - 1443353/864*z3*Ca^4*Tf*Nf*alricp
          + 258595/2592*z3*Ca^4*Tf*Nf*alricp^2
          + 48607/864*z3*Ca^4*Tf*Nf*alricp^3
          - 1915/576*z3*Ca^4*Tf*Nf*alricp^4
          + 1630/81*z3*Ca^5
          + 2370383/648*z3*Ca^5*alricp
          - 6421427/20736*z3*Ca^5*alricp^2
          - 1579085/13824*z3*Ca^5*alricp^3
          + 111793/4608*z3*Ca^5*alricp^4
          - 1507/768*z3*Ca^5*alricp^5
          + 40/3*z3^2*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 4/3*z3^2*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 349/6*z3^2*Tf*Nf*Nca^-1*d4AA*alricp
          - 259/8*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - z3^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 7/8*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 371/8*z3^2*Ca*Nca^-1*d4AA*alricp
          + 356/3*z3^2*Ca*Nca^-1*d4AA*alricp^2
          + 827/32*z3^2*Ca*Nca^-1*d4AA*alricp^3
          + 41/32*z3^2*Ca*Nca^-1*d4AA*alricp^4
          - 21/16*z3^2*Ca*Nca^-1*d4AA*alricp^5
          - 48*z3^2*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 220/9*z3^2*Ca^3*Tf^2*Nf^2*alricp
          + 35/18*z3^2*Ca^3*Tf^2*Nf^2*alricp^2
          + 186*z3^2*Ca^3*Cf*Tf*Nf*alricp
          - 9*z3^2*Ca^3*Cf*Tf*Nf*alricp^2
          - 7523/144*z3^2*Ca^4*Tf*Nf*alricp
          - 309/64*z3^2*Ca^4*Tf*Nf*alricp^2
          - 31/12*z3^2*Ca^4*Tf*Nf*alricp^3
          + 161/192*z3^2*Ca^4*Tf*Nf*alricp^4
          - 124117/768*z3^2*Ca^5*alricp
          + 34901/2304*z3^2*Ca^5*alricp^2
          + 1037/384*z3^2*Ca^5*alricp^3
          - 23/24*z3^2*Ca^5*alricp^4
          + 125/128*z3^2*Ca^5*alricp^5
          );

gammaAricp =

       + aricp*(
          + 4/3*Tf*Nf
          - 13/6*Ca
          + 1/2*Ca*alricp
          )

       + aricp^2*(
          + 4*Cf*Tf*Nf
          + 5*Ca*Tf*Nf
          - 4/3*Ca*Tf*Nf*alricp
          - 59/8*Ca^2
          + 85/24*Ca^2*alricp
          - 1/4*Ca^2*alricp^2
          )

       + aricp^3*(
          - 44/9*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          - 76/9*Ca*Tf^2*Nf^2
          + 5/18*Ca*Cf*Tf*Nf
          - 8*Ca*Cf*Tf*Nf*alricp
          + 911/18*Ca^2*Tf*Nf
          - 115/6*Ca^2*Tf*Nf*alricp
          + 7/6*Ca^2*Tf*Nf*alricp^2
          - 9965/288*Ca^3
          + 3035/96*Ca^3*alricp
          - 605/96*Ca^3*alricp^2
          + 5/32*Ca^3*alricp^3
          + 24*z3*Ca*Cf*Tf*Nf
          - 18*z3*Ca^2*Tf*Nf
          + 3/2*z3*Ca^2*Tf*Nf*alricp
          - 1/2*z3*Ca^2*Tf*Nf*alricp^2
          + 9/16*z3*Ca^3
          - 27/16*z3*Ca^3*alricp
          + 25/16*z3*Ca^3*alricp^2
          - 3/16*z3*Ca^3*alricp^3
          )

       + aricp^4*(
          + 659/144*Nca^-1*d4AA
          - 3/4*Nca^-1*d4AA*alricp
          - 3/16*Nca^-1*d4AA*alricp^2
          - 512/9*Nf*Nca^-1*d4FA
          + 704/9*Nf^2*Nca^-1*d4FF
          - 1232/243*Cf*Tf^3*Nf^3
          - 1352/27*Cf^2*Tf^2*Nf^2
          - 46*Cf^3*Tf*Nf
          - 1420/243*Ca*Tf^3*Nf^3
          - 15082/243*Ca*Cf*Tf^2*Nf^2
          + 44/3*Ca*Cf*Tf^2*Nf^2*alricp
          + 10847/54*Ca*Cf^2*Tf*Nf
          + 6*Ca*Cf^2*Tf*Nf*alricp
          - 6674/81*Ca^2*Tf^2*Nf^2
          + 12197/243*Ca^2*Tf^2*Nf^2*alricp
          - 146831/972*Ca^2*Cf*Tf*Nf
          - 1915/24*Ca^2*Cf*Tf*Nf*alricp
          + 11*Ca^2*Cf*Tf*Nf*alricp^2
          + 318907/864*Ca^3*Tf*Nf
          - 645679/1944*Ca^3*Tf*Nf*alricp
          + 13369/288*Ca^3*Tf*Nf*alricp^2
          - 59/36*Ca^3*Tf*Nf*alricp^3
          - 10655437/62208*Ca^4
          + 21220619/62208*Ca^4*alricp
          - 237379/2304*Ca^4*alricp^2
          + 19669/2304*Ca^4*alricp^3
          - 67/192*Ca^4*alricp^4
          + 25*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp
          + 25/3*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 10/3*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 10185/64*z5*Nca^-1*d4AA
          - 1775/32*z5*Nca^-1*d4AA*alricp
          + 25/48*z5*Nca^-1*d4AA*alricp^2
          + 985/96*z5*Nca^-1*d4AA*alricp^3
          - 75/64*z5*Nca^-1*d4AA*alricp^4
          + 120*z5*Nf*Nca^-1*d4FA
          - 240*z5*Ca*Cf^2*Tf*Nf
          + 120*z5*Ca^2*Cf*Tf*Nf
          + 110*z5*Ca^3*Tf*Nf
          - 85/24*z5*Ca^3*Tf*Nf*alricp
          + 215/72*z5*Ca^3*Tf*Nf*alricp^2
          - 25/36*z5*Ca^3*Tf*Nf*alricp^3
          - 47665/512*z5*Ca^4
          - 5815/768*z5*Ca^4*alricp
          - 3875/576*z5*Ca^4*alricp^2
          + 5465/2304*z5*Ca^4*alricp^3
          - 95/512*z5*Ca^4*alricp^4
          + 48*z4*Ca*Cf*Tf^2*Nf^2
          - 36*z4*Ca^2*Tf^2*Nf^2
          - 132*z4*Ca^2*Cf*Tf*Nf
          + 6*z4*Ca^2*Cf*Tf*Nf*alricp
          + 801/8*z4*Ca^3*Tf*Nf
          - 7/2*z4*Ca^3*Tf*Nf*alricp
          + 1/8*z4*Ca^3*Tf*Nf*alricp^2
          - 99/32*z4*Ca^4
          - 203/64*z4*Ca^4*alricp
          - 5/8*z4*Ca^4*alricp^2
          - 3/64*z4*Ca^4*alricp^3
          - 24*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp
          - 16/3*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 4*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 989/12*z3*Nca^-1*d4AA
          + 1073/16*z3*Nca^-1*d4AA*alricp
          + 8/3*z3*Nca^-1*d4AA*alricp^2
          - 135/16*z3*Nca^-1*d4AA*alricp^3
          + 13/8*z3*Nca^-1*d4AA*alricp^4
          + 1376/3*z3*Nf*Nca^-1*d4FA
          - 512/3*z3*Nf^2*Nca^-1*d4FF
          + 704/9*z3*Cf^2*Tf^2*Nf^2
          + 64/9*z3*Ca*Tf^3*Nf^3
          - 1168/9*z3*Ca*Cf*Tf^2*Nf^2
          + 980/9*z3*Ca*Cf^2*Tf*Nf
          + 316/9*z3*Ca^2*Tf^2*Nf^2
          - 34/9*z3*Ca^2*Tf^2*Nf^2*alricp
          + 2240/9*z3*Ca^2*Cf*Tf*Nf
          - 35*z3*Ca^2*Cf*Tf*Nf*alricp
          - 3*z3*Ca^2*Cf*Tf*Nf*alricp^2
          - 3563/12*z3*Ca^3*Tf*Nf
          + 5663/72*z3*Ca^3*Tf*Nf*alricp
          - 1163/72*z3*Ca^3*Tf*Nf*alricp^2
          + 17/12*z3*Ca^3*Tf*Nf*alricp^3
          + 50669/768*z3*Ca^4
          - 12671/288*z3*Ca^4*alricp
          + 20177/576*z3*Ca^4*alricp^2
          - 1289/192*z3*Ca^4*alricp^3
          + 227/768*z3*Ca^4*alricp^4
          )

       + aricp^5*(
          - 3043/36*Tf*Nf*Nca^-1*d4AA
          + 67/24*Tf*Nf*Nca^-1*d4AA*alricp
          + 37/48*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 3680/9*Tf*Nf^2*Nca^-1*d4FA
          - 3520/9*Tf*Nf^3*Nca^-1*d4FF
          + 944/3*Cf*Nf*Nca^-1*d4FA
          - 4160/3*Cf*Nf^2*Nca^-1*d4FF
          + 856/243*Cf*Tf^4*Nf^4
          + 9922/81*Cf^2*Tf^3*Nf^3
          + 5018/9*Cf^3*Tf^2*Nf^2
          + 4157/6*Cf^4*Tf*Nf
          + 204521/1152*Ca*Nca^-1*d4AA
          - 21827/768*Ca*Nca^-1*d4AA*alricp
          - 5/288*Ca*Nca^-1*d4AA*alricp^2
          + 493/768*Ca*Nca^-1*d4AA*alricp^3
          - 9752/9*Ca*Nf*Nca^-1*d4FA
          + 2060/9*Ca*Nf*Nca^-1*d4FA*alricp
          + 6328/3*Ca*Nf^2*Nca^-1*d4FF
          - 2816/9*Ca*Nf^2*Nca^-1*d4FF*alricp
          - 2476/243*Ca*Tf^4*Nf^4
          + 16973/243*Ca*Cf*Tf^3*Nf^3
          + 4928/243*Ca*Cf*Tf^3*Nf^3*alricp
          - 135571/108*Ca*Cf^2*Tf^2*Nf^2
          + 5408/27*Ca*Cf^2*Tf^2*Nf^2*alricp
          - 3759*Ca*Cf^3*Tf*Nf
          + 184*Ca*Cf^3*Tf*Nf*alricp
          + 61223/486*Ca^2*Tf^3*Nf^3
          - 337639/4374*Ca^2*Tf^3*Nf^3*alricp
          + 92417/486*Ca^2*Cf*Tf^2*Nf^2
          + 1582217/1944*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 55/2*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          + 1088107/162*Ca^2*Cf^2*Tf*Nf
          - 36287/54*Ca^2*Cf^2*Tf*Nf*alricp
          - 45/4*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 575909/324*Ca^3*Tf^2*Nf^2
          + 12481729/7776*Ca^3*Tf^2*Nf^2*alricp
          - 507439/2916*Ca^3*Tf^2*Nf^2*alricp^2
          - 352669/72*Ca^3*Cf*Tf*Nf
          - 1236191/1944*Ca^3*Cf*Tf*Nf*alricp
          + 8765/24*Ca^3*Cf*Tf*Nf*alricp^2
          - 101/6*Ca^3*Cf*Tf*Nf*alricp^3
          + 262835267/62208*Ca^4*Tf*Nf
          - 137306069/23328*Ca^4*Tf*Nf*alricp
          + 251136661/186624*Ca^4*Tf*Nf*alricp^2
          - 20323/216*Ca^4*Tf*Nf*alricp^3
          + 677/288*Ca^4*Tf*Nf*alricp^4
          - 630869659/497664*Ca^5
          + 40073891539/8957952*Ca^5*alricp
          - 676596113/373248*Ca^5*alricp^2
          + 13136189/55296*Ca^5*alricp^3
          - 286687/18432*Ca^5*alricp^4
          + 4859/12288*Ca^5*alricp^5
          + 5285/4*z7*Tf*Nf*Nca^-1*d4AA
          + 3745/36*z7*Tf*Nf*Nca^-1*d4AA*alricp
          - 2317/64*z7*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 1295/192*z7*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 77/32*z7*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 476*z7*Cf*Nf*Nca^-1*d4FA
          + 6235831/4096*z7*Ca*Nca^-1*d4AA
          - 12752453/36864*z7*Ca*Nca^-1*d4AA*alricp
          + 376607/6144*z7*Ca*Nca^-1*d4AA*alricp^2
          - 162253/6144*z7*Ca*Nca^-1*d4AA*alricp^3
          + 55391/4096*z7*Ca*Nca^-1*d4AA*alricp^4
          - 805/4096*z7*Ca*Nca^-1*d4AA*alricp^5
          - 784*z7*Ca*Nf*Nca^-1*d4FA
          + 441/8*z7*Ca*Nf*Nca^-1*d4FA*alricp
          + 3360*z7*Ca*Cf^3*Tf*Nf
          - 3360*z7*Ca^2*Cf^2*Tf*Nf
          + 16681/12*z7*Ca^3*Cf*Tf*Nf
          - 224581/96*z7*Ca^4*Tf*Nf
          - 767543/27648*z7*Ca^4*Tf*Nf*alricp
          - 14707/1024*z7*Ca^4*Tf*Nf*alricp^2
          + 12761/9216*z7*Ca^4*Tf*Nf*alricp^3
          - 273/1024*z7*Ca^4*Tf*Nf*alricp^4
          + 194793683/98304*z7*Ca^5
          + 178065839/884736*z7*Ca^5*alricp
          + 3357487/147456*z7*Ca^5*alricp^2
          - 974225/147456*z7*Ca^5*alricp^3
          + 55825/32768*z7*Ca^5*alricp^4
          - 17297/98304*z7*Ca^5*alricp^5
          - 16975/32*z6*Tf*Nf*Nca^-1*d4AA
          - 775/64*z6*Tf*Nf*Nca^-1*d4AA*alricp
          + 75/8*z6*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 875/192*z6*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 25/48*z6*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 400*z6*Tf*Nf^2*Nca^-1*d4FA
          + 186725/128*z6*Ca*Nca^-1*d4AA
          + 26225/1024*z6*Ca*Nca^-1*d4AA*alricp
          - 375/16*z6*Ca*Nca^-1*d4AA*alricp^2
          - 22625/1536*z6*Ca*Nca^-1*d4AA*alricp^3
          + 125/192*z6*Ca*Nca^-1*d4AA*alricp^4
          - 275/1024*z6*Ca*Nca^-1*d4AA*alricp^5
          - 1100*z6*Ca*Nf*Nca^-1*d4FA
          + 75/2*z6*Ca*Nf*Nca^-1*d4FA*alricp
          - 800*z6*Ca*Cf^2*Tf^2*Nf^2
          + 400*z6*Ca^2*Cf*Tf^2*Nf^2
          + 2200*z6*Ca^2*Cf^2*Tf*Nf
          - 75*z6*Ca^2*Cf^2*Tf*Nf*alricp
          + 1100/3*z6*Ca^3*Tf^2*Nf^2
          - 1100*z6*Ca^3*Cf*Tf*Nf
          + 75/2*z6*Ca^3*Cf*Tf*Nf*alricp
          - 337575/256*z6*Ca^4*Tf*Nf
          + 5375/512*z6*Ca^4*Tf*Nf*alricp
          + 25/192*z6*Ca^4*Tf*Nf*alricp^2
          + 1975/4608*z6*Ca^4*Tf*Nf*alricp^3
          - 25/576*z6*Ca^4*Tf*Nf*alricp^4
          + 2621575/3072*z6*Ca^5
          + 488925/8192*z6*Ca^5*alricp
          + 16525/3072*z6*Ca^5*alricp^2
          - 22075/36864*z6*Ca^5*alricp^3
          - 1525/9216*z6*Ca^5*alricp^4
          - 2125/24576*z6*Ca^5*alricp^5
          + 145/3*z5*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 575/27*z5*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 150*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 50*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 20*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 232535/288*z5*Tf*Nf*Nca^-1*d4AA
          + 42005/192*z5*Tf*Nf*Nca^-1*d4AA*alricp
          - 7435/432*z5*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 38225/576*z5*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 1205/144*z5*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 4720/9*z5*Tf*Nf^2*Nca^-1*d4FA
          - 1280/3*z5*Tf*Nf^3*Nca^-1*d4FF
          - 3580/3*z5*Cf*Nf*Nca^-1*d4FA
          + 12800/3*z5*Cf*Nf^2*Nca^-1*d4FF
          - 4640/3*z5*Cf^3*Tf^2*Nf^2
          + 140675/256*z5*Ca*Nca^-1*d4AA
          - 267545/1024*z5*Ca*Nca^-1*d4AA*alricp
          + 530185/1728*z5*Ca*Nca^-1*d4AA*alricp^2
          + 416015/4608*z5*Ca*Nca^-1*d4AA*alricp^3
          - 80485/2304*z5*Ca*Nca^-1*d4AA*alricp^4
          + 4585/3072*z5*Ca*Nca^-1*d4AA*alricp^5
          - 32885/9*z5*Ca*Nf*Nca^-1*d4FA
          - 585/2*z5*Ca*Nf*Nca^-1*d4FA*alricp
          - 6560/9*z5*Ca*Nf^2*Nca^-1*d4FF
          + 256/3*z5*Ca*Cf*Tf^3*Nf^3
          + 2800*z5*Ca*Cf^2*Tf^2*Nf^2
          - 1340/3*z5*Ca*Cf^3*Tf*Nf
          - 2176/9*z5*Ca^2*Tf^3*Nf^3
          + 400/27*z5*Ca^2*Tf^3*Nf^3*alricp
          - 5008/3*z5*Ca^2*Cf*Tf^2*Nf^2
          - 8/3*z5*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 5650*z5*Ca^2*Cf^2*Tf*Nf
          + 615*z5*Ca^2*Cf^2*Tf*Nf*alricp
          + 2881/4*z5*Ca^3*Tf^2*Nf^2
          - 2795/36*z5*Ca^3*Tf^2*Nf^2*alricp
          - 1723/648*z5*Ca^3*Tf^2*Nf^2*alricp^2
          + 15056/3*z5*Ca^3*Cf*Tf*Nf
          - 3695/12*z5*Ca^3*Cf*Tf*Nf*alricp
          + 131/12*z5*Ca^3*Cf*Tf*Nf*alricp^2
          - 25/6*z5*Ca^3*Cf*Tf*Nf*alricp^3
          + 5841025/2304*z5*Ca^4*Tf*Nf
          - 1018315/4608*z5*Ca^4*Tf*Nf*alricp
          + 463385/5184*z5*Ca^4*Tf*Nf*alricp^2
          - 421957/13824*z5*Ca^4*Tf*Nf*alricp^3
          + 1535/1728*z5*Ca^4*Tf*Nf*alricp^4
          - 124549507/36864*z5*Ca^5
          - 1695265/221184*z5*Ca^5*alricp
          - 21369403/165888*z5*Ca^5*alricp^2
          + 7993903/110592*z5*Ca^5*alricp^3
          - 1104745/110592*z5*Ca^5*alricp^4
          + 4505/73728*z5*Ca^5*alricp^5
          - 95/2*z4*Tf*Nf*Nca^-1*d4AA
          + 903/32*z4*Tf*Nf*Nca^-1*d4AA*alricp
          + 15/16*z4*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 47/32*z4*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 7/16*z4*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 640*z4*Tf*Nf^2*Nca^-1*d4FA
          - 256*z4*Tf*Nf^3*Nca^-1*d4FF
          + 352/3*z4*Cf^2*Tf^3*Nf^3
          + 2101/8*z4*Ca*Nca^-1*d4AA
          - 20595/256*z4*Ca*Nca^-1*d4AA*alricp
          - 1725/128*z4*Ca*Nca^-1*d4AA*alricp^2
          + 233/256*z4*Ca*Nca^-1*d4AA*alricp^3
          - 101/64*z4*Ca*Nca^-1*d4AA*alricp^4
          + 3/32*z4*Ca*Nca^-1*d4AA*alricp^5
          - 2072*z4*Ca*Nf*Nca^-1*d4FA
          - 18*z4*Ca*Nf*Nca^-1*d4FA*alricp
          + 800*z4*Ca*Nf^2*Nca^-1*d4FF
          + 128/9*z4*Ca*Tf^4*Nf^4
          - 704/3*z4*Ca*Cf*Tf^3*Nf^3
          + 44/3*z4*Ca*Cf^2*Tf^2*Nf^2
          + 392/9*z4*Ca^2*Tf^3*Nf^3
          + 8/3*z4*Ca^2*Tf^3*Nf^3*alricp
          + 3800/3*z4*Ca^2*Cf*Tf^2*Nf^2
          - 197*z4*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 1892/3*z4*Ca^2*Cf^2*Tf*Nf
          + 111/4*z4*Ca^2*Cf^2*Tf*Nf*alricp
          - 1929/2*z4*Ca^3*Tf^2*Nf^2
          + 409/3*z4*Ca^3*Tf^2*Nf^2*alricp
          - 11/12*z4*Ca^3*Tf^2*Nf^2*alricp^2
          - 41143/24*z4*Ca^3*Cf*Tf*Nf
          + 2005/4*z4*Ca^3*Cf*Tf*Nf*alricp
          - 237/8*z4*Ca^3*Cf*Tf*Nf*alricp^2
          + 2347015/1152*z4*Ca^4*Tf*Nf
          - 138881/384*z4*Ca^4*Tf*Nf*alricp
          + 8437/384*z4*Ca^4*Tf*Nf*alricp^2
          - 103/192*z4*Ca^4*Tf*Nf*alricp^3
          - 1/384*z4*Ca^4*Tf*Nf*alricp^4
          - 1697837/4608*z4*Ca^5
          - 249695/4096*z4*Ca^5*alricp
          + 121/3072*z4*Ca^5*alricp^2
          + 1951/1536*z4*Ca^5*alricp^3
          + 107/1536*z4*Ca^5*alricp^4
          + 107/4096*z4*Ca^5*alricp^5
          - 104/9*z3*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 488/27*z3*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 144*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 32*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 24*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 505937/288*z3*Tf*Nf*Nca^-1*d4AA
          - 149129/288*z3*Tf*Nf*Nca^-1*d4AA*alricp
          + 32015/864*z3*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 16123/288*z3*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 47/8*z3*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 37664/9*z3*Tf*Nf^2*Nca^-1*d4FA
          + 2624/3*z3*Tf*Nf^3*Nca^-1*d4FF
          - 1544/3*z3*Cf*Nf*Nca^-1*d4FA
          - 5120/3*z3*Cf*Nf^2*Nca^-1*d4FF
          + 128/27*z3*Cf*Tf^4*Nf^4
          - 7616/27*z3*Cf^2*Tf^3*Nf^3
          + 2144/3*z3*Cf^3*Tf^2*Nf^2
          + 128*z3*Cf^4*Tf*Nf
          - 5513387/1536*z3*Ca*Nca^-1*d4AA
          + 3762577/2304*z3*Ca*Nca^-1*d4AA*alricp
          - 2061721/6912*z3*Ca*Nca^-1*d4AA*alricp^2
          - 135379/2304*z3*Ca*Nca^-1*d4AA*alricp^3
          + 12315/512*z3*Ca*Nca^-1*d4AA*alricp^4
          - 57/64*z3*Ca*Nca^-1*d4AA*alricp^5
          + 93551/9*z3*Ca*Nf*Nca^-1*d4FA
          - 6023/3*z3*Ca*Nf*Nca^-1*d4FA*alricp
          - 37720/9*z3*Ca*Nf^2*Nca^-1*d4FF
          + 2048/3*z3*Ca*Nf^2*Nca^-1*d4FF*alricp
          + 7072/27*z3*Ca*Cf*Tf^3*Nf^3
          - 16900/27*z3*Ca*Cf^2*Tf^2*Nf^2
          - 2816/9*z3*Ca*Cf^2*Tf^2*Nf^2*alricp
          - 6164/3*z3*Ca*Cf^3*Tf*Nf
          + 5792/27*z3*Ca^2*Tf^3*Nf^3
          - 1112/81*z3*Ca^2*Tf^3*Nf^3*alricp
          - 20596/27*z3*Ca^2*Cf*Tf^2*Nf^2
          + 1597/9*z3*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 11/2*z3*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          + 183419/54*z3*Ca^2*Cf^2*Tf*Nf
          - 1517/9*z3*Ca^2*Cf^2*Tf*Nf*alricp
          + 9/4*z3*Ca^2*Cf^2*Tf*Nf*alricp^2
          + 39451/216*z3*Ca^3*Tf^2*Nf^2
          - 20437/72*z3*Ca^3*Tf^2*Nf^2*alricp
          + 36115/648*z3*Ca^3*Tf^2*Nf^2*alricp^2
          + 16665/16*z3*Ca^3*Cf*Tf*Nf
          - 52513/72*z3*Ca^3*Cf*Tf*Nf*alricp
          - 4727/48*z3*Ca^3*Cf*Tf*Nf*alricp^2
          + 23/2*z3*Ca^3*Cf*Tf*Nf*alricp^3
          - 16523531/6912*z3*Ca^4*Tf*Nf
          + 8107189/3456*z3*Ca^4*Tf*Nf*alricp
          - 11154503/20736*z3*Ca^4*Tf*Nf*alricp^2
          + 251887/3456*z3*Ca^4*Tf*Nf*alricp^3
          - 1915/576*z3*Ca^4*Tf*Nf*alricp^4
          + 77047459/110592*z3*Ca^5
          - 468599489/331776*z3*Ca^5*alricp
          + 123208111/165888*z3*Ca^5*alricp^2
          - 5080807/27648*z3*Ca^5*alricp^3
          + 720101/36864*z3*Ca^5*alricp^4
          - 7853/12288*z3*Ca^5*alricp^5
          - 20/3*z3^2*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 4/3*z3^2*Ca^-1*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 2017/16*z3^2*Tf*Nf*Nca^-1*d4AA
          + 2783/96*z3^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 117/8*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 175/96*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 7/8*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 96*z3^2*Tf*Nf^2*Nca^-1*d4FA
          - 288*z3^2*Cf*Nf*Nca^-1*d4FA
          - 16887/512*z3^2*Ca*Nca^-1*d4AA
          + 18927/256*z3^2*Ca*Nca^-1*d4AA*alricp
          - 22871/768*z3^2*Ca*Nca^-1*d4AA*alricp^2
          + 145/96*z3^2*Ca*Nca^-1*d4AA*alricp^3
          + 569/512*z3^2*Ca*Nca^-1*d4AA*alricp^4
          - 123/256*z3^2*Ca*Nca^-1*d4AA*alricp^5
          + 893*z3^2*Ca*Nf*Nca^-1*d4FA
          - 42*z3^2*Ca*Nf*Nca^-1*d4FA*alricp
          + 256*z3^2*Ca*Nf^2*Nca^-1*d4FF
          + 448*z3^2*Ca*Cf^2*Tf^2*Nf^2
          - 928*z3^2*Ca^2*Cf*Tf^2*Nf^2
          + 24*z3^2*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 880*z3^2*Ca^2*Cf^2*Tf*Nf
          - 30*z3^2*Ca^2*Cf^2*Tf*Nf*alricp
          + 1328/3*z3^2*Ca^3*Tf^2*Nf^2
          - 110/9*z3^2*Ca^3*Tf^2*Nf^2*alricp
          - 35/18*z3^2*Ca^3*Tf^2*Nf^2*alricp^2
          - 829*z3^2*Ca^3*Cf*Tf*Nf
          + 87*z3^2*Ca^3*Cf*Tf*Nf*alricp
          - 15*z3^2*Ca^3*Cf*Tf*Nf*alricp^2
          - 887/384*z3^2*Ca^4*Tf*Nf
          - 224621/2304*z3^2*Ca^4*Tf*Nf*alricp
          + 2309/96*z3^2*Ca^4*Tf*Nf*alricp^2
          - 7165/2304*z3^2*Ca^4*Tf*Nf*alricp^3
          + 161/192*z3^2*Ca^4*Tf*Nf*alricp^4
          + 567483/4096*z3^2*Ca^5
          + 57283/768*z3^2*Ca^5*alricp
          - 304939/18432*z3^2*Ca^5*alricp^2
          + 57617/9216*z3^2*Ca^5*alricp^3
          - 31591/12288*z3^2*Ca^5*alricp^4
          + 297/1024*z3^2*Ca^5*alricp^5
          )

       + aricp^6*(
          + 15215/36*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 335/24*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 185/48*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 18400/9*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          + 17600/9*Ca*Tf*Nf^3*Nca^-1*d4FF*alricp
          - 4720/3*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          + 20800/3*Ca*Cf*Nf^2*Nca^-1*d4FF*alricp
          - 4280/243*Ca*Cf*Tf^4*Nf^4*alricp
          - 49610/81*Ca*Cf^2*Tf^3*Nf^3*alricp
          - 25090/9*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 20785/6*Ca*Cf^4*Tf*Nf*alricp
          - 126217/128*Ca^2*Nca^-1*d4AA*alricp
          + 28205/256*Ca^2*Nca^-1*d4AA*alricp^2
          + 1727/144*Ca^2*Nca^-1*d4AA*alricp^3
          - 953/768*Ca^2*Nca^-1*d4AA*alricp^4
          + 59768/9*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 4924/9*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 110056/9*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          + 6688/9*Ca^2*Nf^2*Nca^-1*d4FF*alricp^2
          + 12380/243*Ca^2*Tf^4*Nf^4*alricp
          - 1635965/1458*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 11704/243*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          + 79516/9*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 12844/27*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 19784*Ca^2*Cf^3*Tf*Nf*alricp
          - 437*Ca^2*Cf^3*Tf*Nf*alricp^2
          - 1275971/729*Ca^3*Tf^3*Nf^3*alricp
          - 17725/486*Ca^3*Tf^3*Nf^3*alricp^2
          + 45584705/5832*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 7702823/3888*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 583/12*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          - 97360331/2592*Ca^3*Cf^2*Tf*Nf*alricp
          + 1095271/864*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 159/8*Ca^3*Cf^2*Tf*Nf*alricp^3
          + 171122851/7776*Ca^4*Tf^2*Nf^2*alricp
          - 31325647/11664*Ca^4*Tf^2*Nf^2*alricp^2
          + 297527/11664*Ca^4*Tf^2*Nf^2*alricp^3
          + 1591809481/93312*Ca^4*Cf*Tf*Nf*alricp
          + 129038545/31104*Ca^4*Cf*Tf*Nf*alricp^2
          - 90151/192*Ca^4*Cf*Tf*Nf*alricp^3
          + 27*Ca^4*Cf*Tf*Nf*alricp^4
          - 1798959905/31104*Ca^5*Tf*Nf*alricp
          + 2816942359/186624*Ca^5*Tf*Nf*alricp^2
          - 93900841/93312*Ca^5*Tf*Nf*alricp^3
          + 93883/6912*Ca^5*Tf*Nf*alricp^4
          + 44874081827/1492992*Ca^6*alricp
          - 43593689131/2985984*Ca^6*alricp^2
          + 2447377447/1492992*Ca^6*alricp^3
          - 1405739/27648*Ca^6*alricp^4
          - 16847/1536*Ca^6*alricp^5
          + 4609/12288*Ca^6*alricp^6
          + 4/3*fred*Tf*Nf
          - 5/3*fred*Ca
          + 1/2*fred*Ca*alricp
          + 3521/12*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 6951/32*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 1295/32*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 231/16*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 299495/48*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 70035/128*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 6475/128*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 1155/64*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 2380*z7*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          - 100185113/12288*z7*Ca^2*Nca^-1*d4AA*alricp
          + 22532335/12288*z7*Ca^2*Nca^-1*d4AA*alricp^2
          - 316939/6144*z7*Ca^2*Nca^-1*d4AA*alricp^3
          + 223111/6144*z7*Ca^2*Nca^-1*d4AA*alricp^4
          - 155043/4096*z7*Ca^2*Nca^-1*d4AA*alricp^5
          - 18151/4096*z7*Ca^2*Nca^-1*d4AA*alricp^6
          + 3920*z7*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 2205/8*z7*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 16800*z7*Ca^2*Cf^3*Tf*Nf*alricp
          + 16800*z7*Ca^3*Cf^2*Tf*Nf*alricp
          - 31906007/4608*z7*Ca^4*Cf*Tf*Nf*alricp
          - 44121/512*z7*Ca^4*Cf*Tf*Nf*alricp^2
          + 12761/1536*z7*Ca^4*Cf*Tf*Nf*alricp^3
          - 819/512*z7*Ca^4*Cf*Tf*Nf*alricp^4
          + 216205325/18432*z7*Ca^5*Tf*Nf*alricp
          + 108675/2048*z7*Ca^5*Tf*Nf*alricp^2
          + 63805/6144*z7*Ca^5*Tf*Nf*alricp^3
          - 4095/2048*z7*Ca^5*Tf*Nf*alricp^4
          - 2936243779/294912*z7*Ca^6*alricp
          - 257777737/294912*z7*Ca^6*alricp^2
          - 4748765/147456*z7*Ca^6*alricp^3
          - 696871/147456*z7*Ca^6*alricp^4
          - 124075/32768*z7*Ca^6*alricp^5
          + 27517/98304*z7*Ca^6*alricp^6
          + 150*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 75/8*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 75/4*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 25/8*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 90875/32*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 12625/64*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 125/8*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 2125/192*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 2000*z6*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          - 969025/128*z6*Ca^2*Nca^-1*d4AA*alricp
          - 304025/1024*z6*Ca^2*Nca^-1*d4AA*alricp^2
          + 33125/256*z6*Ca^2*Nca^-1*d4AA*alricp^3
          + 98275/1536*z6*Ca^2*Nca^-1*d4AA*alricp^4
          + 1775/256*z6*Ca^2*Nca^-1*d4AA*alricp^5
          + 175/1024*z6*Ca^2*Nca^-1*d4AA*alricp^6
          + 5500*z6*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 375/2*z6*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 4000*z6*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 2000*z6*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 11000*z6*Ca^3*Cf^2*Tf*Nf*alricp
          + 375*z6*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 5500/3*z6*Ca^4*Tf^2*Nf^2*alricp
          + 355625/64*z6*Ca^4*Cf*Tf*Nf*alricp
          - 725/4*z6*Ca^4*Cf*Tf*Nf*alricp^2
          + 125/64*z6*Ca^4*Cf*Tf*Nf*alricp^3
          - 25/96*z6*Ca^4*Cf*Tf*Nf*alricp^4
          + 106625/16*z6*Ca^5*Tf*Nf*alricp
          + 3875/1536*z6*Ca^5*Tf*Nf*alricp^2
          + 5375/768*z6*Ca^5*Tf*Nf*alricp^3
          - 3875/4608*z6*Ca^5*Tf*Nf*alricp^4
          - 26857375/6144*z6*Ca^6*alricp
          - 9023575/24576*z6*Ca^6*alricp^2
          - 95675/6144*z6*Ca^6*alricp^3
          + 141725/36864*z6*Ca^6*alricp^4
          + 175/96*z6*Ca^6*alricp^5
          + 8225/24576*z6*Ca^6*alricp^6
          + 15*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 1975/9*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 110/3*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          - 225/2*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          - 75/2*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 15*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 225/2*z5*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 5725/18*z5*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 190/3*z5*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          + 715*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 30265/36*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 5705/24*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 1685/24*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 260045/36*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 85295/576*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 188675/288*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 61615/576*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 23600/9*z5*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          + 6400/3*z5*Ca*Tf*Nf^3*Nca^-1*d4FF*alricp
          + 17900/3*z5*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          - 64000/3*z5*Ca*Cf*Nf^2*Nca^-1*d4FF*alricp
          + 23200/3*z5*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 163955/64*z5*Ca^2*Nca^-1*d4AA*alricp
          + 22223845/9216*z5*Ca^2*Nca^-1*d4AA*alricp^2
          + 93895/1152*z5*Ca^2*Nca^-1*d4AA*alricp^3
          - 2107255/4608*z5*Ca^2*Nca^-1*d4AA*alricp^4
          + 3065/192*z5*Ca^2*Nca^-1*d4AA*alricp^5
          + 11995/3072*z5*Ca^2*Nca^-1*d4AA*alricp^6
          + 141205/9*z5*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 405/2*z5*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 32800/9*z5*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          - 3040/9*z5*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 14112*z5*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 6700/3*z5*Ca^2*Cf^3*Tf*Nf*alricp
          + 1320*z5*Ca^3*Tf^3*Nf^3*alricp
          + 587573/72*z5*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 35525/216*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 275/36*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          + 534815/16*z5*Ca^3*Cf^2*Tf*Nf*alricp
          - 9095/16*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 25/8*z5*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 91295/24*z5*Ca^4*Tf^2*Nf^2*alricp
          + 45955/432*z5*Ca^4*Tf^2*Nf^2*alricp^2
          + 605/36*z5*Ca^4*Tf^2*Nf^2*alricp^3
          - 7985279/288*z5*Ca^4*Cf*Tf*Nf*alricp
          + 1156439/1728*z5*Ca^4*Cf*Tf*Nf*alricp^2
          - 90751/576*z5*Ca^4*Cf*Tf*Nf*alricp^3
          + 2735/288*z5*Ca^4*Cf*Tf*Nf*alricp^4
          - 4495579/288*z5*Ca^5*Tf*Nf*alricp
          + 8508193/13824*z5*Ca^5*Tf*Nf*alricp^2
          - 2039857/6912*z5*Ca^5*Tf*Nf*alricp^3
          + 166505/13824*z5*Ca^5*Tf*Nf*alricp^4
          + 241402307/12288*z5*Ca^6*alricp
          + 173024369/221184*z5*Ca^6*alricp^2
          + 862469/1728*z5*Ca^6*alricp^3
          - 5821301/110592*z5*Ca^6*alricp^4
          - 343381/36864*z5*Ca^6*alricp^5
          - 35125/73728*z5*Ca^6*alricp^6
          - 333/4*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 99/8*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 9*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 21/8*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 2135/16*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 3615/16*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 105/4*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 25/8*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 3200*z4*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          + 1280*z4*Ca*Tf*Nf^3*Nca^-1*d4FF*alricp
          - 1760/3*z4*Ca*Cf^2*Tf^3*Nf^3*alricp
          - 148433/128*z4*Ca^2*Nca^-1*d4AA*alricp
          + 65175/128*z4*Ca^2*Nca^-1*d4AA*alricp^2
          + 16707/256*z4*Ca^2*Nca^-1*d4AA*alricp^3
          - 79/16*z4*Ca^2*Nca^-1*d4AA*alricp^4
          + 477/256*z4*Ca^2*Nca^-1*d4AA*alricp^5
          + 33/64*z4*Ca^2*Nca^-1*d4AA*alricp^6
          + 10360*z4*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 90*z4*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 4000*z4*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          - 640/9*z4*Ca^2*Tf^4*Nf^4*alricp
          + 3472/3*z4*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 796/3*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 2140/9*z4*Ca^3*Tf^3*Nf^3*alricp
          - 80/3*z4*Ca^3*Tf^3*Nf^3*alricp^2
          - 44723/6*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 647/2*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 9460/3*z4*Ca^3*Cf^2*Tf*Nf*alricp
          - 555/4*z4*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 46523/8*z4*Ca^4*Tf^2*Nf^2*alricp
          - 1265/8*z4*Ca^4*Tf^2*Nf^2*alricp^2
          + 2/3*z4*Ca^4*Tf^2*Nf^2*alricp^3
          + 1125959/96*z4*Ca^4*Cf*Tf*Nf*alricp
          - 68081/64*z4*Ca^4*Cf*Tf*Nf*alricp^2
          + 87/8*z4*Ca^4*Cf*Tf*Nf*alricp^3
          - 1/64*z4*Ca^4*Cf*Tf*Nf*alricp^4
          - 113959/9*z4*Ca^5*Tf*Nf*alricp
          + 162565/256*z4*Ca^5*Tf*Nf*alricp^2
          - 377/12*z4*Ca^5*Tf*Nf*alricp^3
          + 317/768*z4*Ca^5*Tf*Nf*alricp^4
          + 18181319/9216*z4*Ca^6*alricp
          + 5606575/12288*z4*Ca^6*alricp^2
          + 284335/6144*z4*Ca^6*alricp^3
          + 2017/6144*z4*Ca^6*alricp^4
          - 1401/2048*z4*Ca^6*alricp^5
          - 559/4096*z4*Ca^6*alricp^6
          + 584/3*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 1504/9*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 44*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          + 108*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 24*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 18*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 1108/3*z3*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 2132/9*z3*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 76*z3*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          - 16249/12*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 30673/36*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 621/4*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 237/4*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 3762043/288*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 291779/288*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 213809/288*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 23237/288*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 188320/9*z3*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          - 13120/3*z3*Ca*Tf*Nf^3*Nca^-1*d4FF*alricp
          + 7720/3*z3*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          + 25600/3*z3*Ca*Cf*Nf^2*Nca^-1*d4FF*alricp
          - 640/27*z3*Ca*Cf*Tf^4*Nf^4*alricp
          + 38080/27*z3*Ca*Cf^2*Tf^3*Nf^3*alricp
          - 10720/3*z3*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 640*z3*Ca*Cf^4*Tf*Nf*alricp
          + 36982499/1536*z3*Ca^2*Nca^-1*d4AA*alricp
          - 15383041/2304*z3*Ca^2*Nca^-1*d4AA*alricp^2
          - 1619129/2304*z3*Ca^2*Nca^-1*d4AA*alricp^3
          + 545483/2304*z3*Ca^2*Nca^-1*d4AA*alricp^4
          - 5659/512*z3*Ca^2*Nca^-1*d4AA*alricp^5
          - 135/64*z3*Ca^2*Nca^-1*d4AA*alricp^6
          - 558811/9*z3*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 15923/3*z3*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 224792/9*z3*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          - 5216/3*z3*Ca^2*Nf^2*Nca^-1*d4FF*alricp^2
          - 31582/27*z3*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 616/81*z3*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          + 2012/27*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 7364/9*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 30199/3*z3*Ca^2*Cf^3*Tf*Nf*alricp
          + 69*z3*Ca^2*Cf^3*Tf*Nf*alricp^2
          - 27392/27*z3*Ca^3*Tf^3*Nf^3*alricp
          + 6422/81*z3*Ca^3*Tf^3*Nf^3*alricp^2
          + 1082321/216*z3*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 143165/648*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 319/12*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          - 8009981/432*z3*Ca^3*Cf^2*Tf*Nf*alricp
          - 83329/144*z3*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 87/8*z3*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 315371/54*z3*Ca^4*Tf^2*Nf^2*alricp
          + 7303/16*z3*Ca^4*Tf^2*Nf^2*alricp^2
          - 8335/324*z3*Ca^4*Tf^2*Nf^2*alricp^3
          - 16815545/1728*z3*Ca^4*Cf*Tf*Nf*alricp
          + 4358959/5184*z3*Ca^4*Cf*Tf*Nf*alricp^2
          + 5573/24*z3*Ca^4*Cf*Tf*Nf*alricp^3
          - 2983/96*z3*Ca^4*Cf*Tf*Nf*alricp^4
          + 226747021/6912*z3*Ca^5*Tf*Nf*alricp
          - 5563681/864*z3*Ca^5*Tf*Nf*alricp^2
          + 17775781/20736*z3*Ca^5*Tf*Nf*alricp^3
          - 6899/216*z3*Ca^5*Tf*Nf*alricp^4
          - 521395357/36864*z3*Ca^6*alricp
          + 1565148905/331776*z3*Ca^6*alricp^2
          - 208200959/165888*z3*Ca^6*alricp^3
          + 637745/6912*z3*Ca^6*alricp^4
          + 124253/12288*z3*Ca^6*alricp^5
          - 15647/12288*z3*Ca^6*alricp^6
          + 1350*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 450*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 180*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 2025/2*z3*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 675/2*z3*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 135*z3*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 87615/128*z3*z5*Ca^2*Nca^-1*d4AA*alricp
          + 28755/128*z3*z5*Ca^2*Nca^-1*d4AA*alricp^2
          + 255/4*z3*z5*Ca^2*Nca^-1*d4AA*alricp^3
          - 45/32*z3*z5*Ca^2*Nca^-1*d4AA*alricp^4
          - 465/128*z3*z5*Ca^2*Nca^-1*d4AA*alricp^5
          - 15/128*z3*z5*Ca^2*Nca^-1*d4AA*alricp^6
          + 540*z3*z5*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 180*z3*z5*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 1080*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp
          + 360*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 1395/4*z3*z5*Ca^4*Cf*Tf*Nf*alricp
          - 75/4*z3*z5*Ca^4*Cf*Tf*Nf*alricp^2
          - 75/2*z3*z5*Ca^4*Cf*Tf*Nf*alricp^3
          + 10215/16*z3*z5*Ca^5*Tf*Nf*alricp
          - 4575/16*z3*z5*Ca^5*Tf*Nf*alricp^2
          + 225/8*z3*z5*Ca^5*Tf*Nf*alricp^3
          - 433575/1024*z3*z5*Ca^6*alricp
          + 79335/1024*z3*z5*Ca^6*alricp^2
          + 2585/128*z3*z5*Ca^6*alricp^3
          + 375/256*z3*z5*Ca^6*alricp^4
          - 145/1024*z3*z5*Ca^6*alricp^5
          - 115/1024*z3*z5*Ca^6*alricp^6
          + 216*z3*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 72*z3*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 162*z3*z4*Ca^4*Tf^2*Nf^2*alricp
          + 54*z3*z4*Ca^4*Tf^2*Nf^2*alricp^2
          - 594*z3*z4*Ca^4*Cf*Tf*Nf*alricp
          + 225*z3*z4*Ca^4*Cf*Tf*Nf*alricp^2
          - 9*z3*z4*Ca^4*Cf*Tf*Nf*alricp^3
          + 7209/16*z3*z4*Ca^5*Tf*Nf*alricp
          - 2655/16*z3*z4*Ca^5*Tf*Nf*alricp^2
          + 93/16*z3*z4*Ca^5*Tf*Nf*alricp^3
          - 3/16*z3*z4*Ca^5*Tf*Nf*alricp^4
          - 891/64*z3*z4*Ca^6*alricp
          - 1233/128*z3*z4*Ca^6*alricp^2
          + 249/128*z3*z4*Ca^6*alricp^3
          + 93/128*z3*z4*Ca^6*alricp^4
          + 9/128*z3*z4*Ca^6*alricp^5
          - 40*z3^2*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 8*z3^2*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 50*z3^2*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 10*z3^2*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 1254*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 595/4*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 231*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 21/4*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 27657/16*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 10729/32*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 429/4*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 593/96*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 480*z3^2*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          + 1440*z3^2*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          - 160653/512*z3^2*Ca^2*Nca^-1*d4AA*alricp
          - 119345/256*z3^2*Ca^2*Nca^-1*d4AA*alricp^2
          - 11869/256*z3^2*Ca^2*Nca^-1*d4AA*alricp^3
          + 15157/384*z3^2*Ca^2*Nca^-1*d4AA*alricp^4
          + 3855/512*z3^2*Ca^2*Nca^-1*d4AA*alricp^5
          + 63/256*z3^2*Ca^2*Nca^-1*d4AA*alricp^6
          - 2401*z3^2*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 478*z3^2*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 2048*z3^2*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          + 256*z3^2*Ca^2*Nf^2*Nca^-1*d4FF*alricp^2
          - 1744*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 352/3*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 32*z3^2*Ca^3*Tf^3*Nf^3*alricp
          - 32/3*z3^2*Ca^3*Tf^3*Nf^3*alricp^2
          + 11444/3*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 183*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 3910*z3^2*Ca^3*Cf^2*Tf*Nf*alricp
          - 40/3*z3^2*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 1886*z3^2*Ca^4*Tf^2*Nf^2*alricp
          - 221/4*z3^2*Ca^4*Tf^2*Nf^2*alricp^2
          - 4*z3^2*Ca^4*Tf^2*Nf^2*alricp^3
          + 100909/16*z3^2*Ca^4*Cf*Tf*Nf*alricp
          - 101437/96*z3^2*Ca^4*Cf*Tf*Nf*alricp^2
          + 1035/16*z3^2*Ca^4*Cf*Tf*Nf*alricp^3
          + 179/32*z3^2*Ca^4*Cf*Tf*Nf*alricp^4
          - 316401/128*z3^2*Ca^5*Tf*Nf*alricp
          + 812249/768*z3^2*Ca^5*Tf*Nf*alricp^2
          - 2755/32*z3^2*Ca^5*Tf*Nf*alricp^3
          + 15287/2304*z3^2*Ca^5*Tf*Nf*alricp^4
          - 372079/4096*z3^2*Ca^6*alricp
          - 301533/1024*z3^2*Ca^6*alricp^2
          + 35371/6144*z3^2*Ca^6*alricp^3
          - 77069/4608*z3^2*Ca^6*alricp^4
          + 7077/4096*z3^2*Ca^6*alricp^5
          + 557/1024*z3^2*Ca^6*alricp^6
          );

gammacricp =

       + aricp*(
          - 3/4*Ca
          + 1/4*Ca*alricp
          )

       + aricp^2*(
          + 5/6*Ca*Tf*Nf
          - 95/48*Ca^2
          + 11/16*Ca^2*alricp
          - 1/4*Ca^2*alricp^2
          )

       + aricp^3*(
          + 35/27*Ca*Tf^2*Nf^2
          + 45/4*Ca*Cf*Tf*Nf
          + 97/108*Ca^2*Tf*Nf
          - 61/24*Ca^2*Tf*Nf*alricp
          - 15817/1728*Ca^3
          + 409/48*Ca^3*alricp
          - 57/32*Ca^3*alricp^2
          + 17/64*Ca^3*alricp^3
          - 12*z3*Ca*Cf*Tf*Nf
          + 9*z3*Ca^2*Tf*Nf
          - 9/32*z3*Ca^3
          - 39/32*z3*Ca^3*alricp
          + 15/32*z3*Ca^3*alricp^2
          - 3/32*z3*Ca^3*alricp^3
          )

       + aricp^4*(
          + 69/32*Nca^-1*d4AA
          + 3/8*Nca^-1*d4AA*alricp
          + 3/32*Nca^-1*d4AA*alricp^2
          + 166/81*Ca*Tf^3*Nf^3
          - 115/27*Ca*Cf*Tf^2*Nf^2
          - 271/12*Ca*Cf^2*Tf*Nf
          - 628/81*Ca^2*Tf^2*Nf^2
          - 4559/972*Ca^2*Tf^2*Nf^2*alricp
          + 13171/216*Ca^2*Cf*Tf*Nf
          - 2045/48*Ca^2*Cf*Tf*Nf*alricp
          + 295855/5184*Ca^3*Tf*Nf
          - 202025/7776*Ca^3*Tf*Nf*alricp
          + 5573/576*Ca^3*Tf*Nf*alricp^2
          - 319561/4608*Ca^4
          + 11716061/124416*Ca^4*alricp
          - 138809/4608*Ca^4*alricp^2
          + 1995/512*Ca^4*alricp^3
          - 5/12*Ca^4*alricp^4
          + 10185/128*z5*Nca^-1*d4AA
          - 1385/64*z5*Nca^-1*d4AA*alricp
          - 105/32*z5*Nca^-1*d4AA*alricp^2
          + 45/64*z5*Nca^-1*d4AA*alricp^3
          - 45/128*z5*Nca^-1*d4AA*alricp^4
          - 60*z5*Nf*Nca^-1*d4FA
          + 120*z5*Ca*Cf^2*Tf*Nf
          - 60*z5*Ca^2*Cf*Tf*Nf
          - 55*z5*Ca^3*Tf*Nf
          + 47665/1024*z5*Ca^4
          + 4595/1536*z5*Ca^4*alricp
          - 345/128*z5*Ca^4*alricp^2
          + 355/512*z5*Ca^4*alricp^3
          - 145/1024*z5*Ca^4*alricp^4
          - 24*z4*Ca*Cf*Tf^2*Nf^2
          + 18*z4*Ca^2*Tf^2*Nf^2
          + 66*z4*Ca^2*Cf*Tf*Nf
          + 3*z4*Ca^2*Cf*Tf*Nf*alricp
          - 801/16*z4*Ca^3*Tf*Nf
          - 11/4*z4*Ca^3*Tf*Nf*alricp
          - 1/16*z4*Ca^3*Tf*Nf*alricp^2
          + 99/64*z4*Ca^4
          + 221/128*z4*Ca^4*alricp
          + 1/2*z4*Ca^4*alricp^2
          + 9/128*z4*Ca^4*alricp^3
          - 609/8*z3*Nca^-1*d4AA
          + 427/32*z3*Nca^-1*d4AA*alricp
          - 15/16*z3*Nca^-1*d4AA*alricp^2
          - 57/32*z3*Nca^-1*d4AA*alricp^3
          + 1/4*z3*Nca^-1*d4AA*alricp^4
          + 48*z3*Nf*Nca^-1*d4FA
          - 32/9*z3*Ca*Tf^3*Nf^3
          + 40*z3*Ca*Cf*Tf^2*Nf^2
          - 74*z3*Ca*Cf^2*Tf*Nf
          - 30*z3*Ca^2*Tf^2*Nf^2
          + 4/3*z3*Ca^2*Tf^2*Nf^2*alricp
          - 88*z3*Ca^2*Cf*Tf*Nf
          + 38*z3*Ca^2*Cf*Tf*Nf*alricp
          + 3019/24*z3*Ca^3*Tf*Nf
          - 91/4*z3*Ca^3*Tf*Nf*alricp
          - 25/12*z3*Ca^3*Tf*Nf*alricp^2
          - 140743/4608*z3*Ca^4
          - 4295/192*z3*Ca^4*alricp
          + 2387/192*z3*Ca^4*alricp^2
          - 275/128*z3*Ca^4*alricp^3
          + 449/1536*z3*Ca^4*alricp^4
          )

       + aricp^5*(
          - 191/24*Tf*Nf*Nca^-1*d4AA
          - 67/48*Tf*Nf*Nca^-1*d4AA*alricp
          - 37/96*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 8/3*Cf*Nf*Nca^-1*d4FA
          - 7145/2304*Ca*Nca^-1*d4AA
          - 65165/4608*Ca*Nca^-1*d4AA*alricp
          - 515/288*Ca*Nca^-1*d4AA*alricp^2
          - 1099/1536*Ca*Nca^-1*d4AA*alricp^3
          - 260/3*Ca*Nf*Nca^-1*d4FA
          - 2/3*Ca*Nf*Nca^-1*d4FA*alricp
          + 428/3*Ca*Nf^2*Nca^-1*d4FF
          + 260/81*Ca*Tf^4*Nf^4
          - 14765/486*Ca*Cf*Tf^3*Nf^3
          - 53927/216*Ca*Cf^2*Tf^2*Nf^2
          + 21*Ca*Cf^3*Tf*Nf
          - 23837/972*Ca^2*Tf^3*Nf^3
          - 4553/486*Ca^2*Tf^3*Nf^3*alricp
          - 27380/243*Ca^2*Cf*Tf^2*Nf^2
          + 15551/432*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 3119/108*Ca^2*Cf^2*Tf*Nf
          + 1895/16*Ca^2*Cf^2*Tf*Nf*alricp
          + 41593/1944*Ca^3*Tf^2*Nf^2
          + 847553/7776*Ca^3*Tf^2*Nf^2*alricp
          - 98735/11664*Ca^3*Tf^2*Nf^2*alricp^2
          + 345017/972*Ca^3*Cf*Tf*Nf
          - 1065061/1728*Ca^3*Cf*Tf*Nf*alricp
          + 6857/48*Ca^3*Cf*Tf*Nf*alricp^2
          + 60298109/124416*Ca^4*Tf*Nf
          - 56367427/62208*Ca^4*Tf*Nf*alricp
          + 22473979/93312*Ca^4*Tf*Nf*alricp^2
          - 60605/2304*Ca^4*Tf*Nf*alricp^3
          - 47894269/110592*Ca^5
          + 934061855/663552*Ca^5*alricp
          - 1649418785/2985984*Ca^5*alricp^2
          + 3253433/36864*Ca^5*alricp^3
          - 105733/12288*Ca^5*alricp^4
          + 15259/24576*Ca^5*alricp^5
          - 5285/8*z7*Tf*Nf*Nca^-1*d4AA
          - 147/16*z7*Tf*Nf*Nca^-1*d4AA*alricp
          + 238*z7*Cf*Nf*Nca^-1*d4FA
          - 6235831/8192*z7*Ca*Nca^-1*d4AA
          + 2114231/24576*z7*Ca*Nca^-1*d4AA*alricp
          - 85533/4096*z7*Ca*Nca^-1*d4AA*alricp^2
          + 23261/12288*z7*Ca*Nca^-1*d4AA*alricp^3
          - 623/8192*z7*Ca*Nca^-1*d4AA*alricp^4
          - 6587/8192*z7*Ca*Nca^-1*d4AA*alricp^5
          + 392*z7*Ca*Nf*Nca^-1*d4FA
          + 441/16*z7*Ca*Nf*Nca^-1*d4FA*alricp
          - 1680*z7*Ca*Cf^3*Tf*Nf
          + 1680*z7*Ca^2*Cf^2*Tf*Nf
          - 16681/24*z7*Ca^3*Cf*Tf*Nf
          + 224581/192*z7*Ca^4*Tf*Nf
          - 931/64*z7*Ca^4*Tf*Nf*alricp
          - 194793683/196608*z7*Ca^5
          - 525245/589824*z7*Ca^5*alricp
          + 301469/32768*z7*Ca^5*alricp^2
          - 1273811/294912*z7*Ca^5*alricp^3
          + 224021/196608*z7*Ca^5*alricp^4
          - 12943/196608*z7*Ca^5*alricp^5
          + 16975/64*z6*Tf*Nf*Nca^-1*d4AA
          - 2425/128*z6*Tf*Nf*Nca^-1*d4AA*alricp
          - 175/32*z6*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 875/384*z6*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 200*z6*Tf*Nf^2*Nca^-1*d4FA
          - 186725/256*z6*Ca*Nca^-1*d4AA
          + 41525/2048*z6*Ca*Nca^-1*d4AA*alricp
          + 12825/512*z6*Ca*Nca^-1*d4AA*alricp^2
          + 46925/3072*z6*Ca*Nca^-1*d4AA*alricp^3
          + 1375/512*z6*Ca*Nca^-1*d4AA*alricp^4
          - 875/2048*z6*Ca*Nca^-1*d4AA*alricp^5
          + 550*z6*Ca*Nf*Nca^-1*d4FA
          + 75/4*z6*Ca*Nf*Nca^-1*d4FA*alricp
          + 400*z6*Ca*Cf^2*Tf^2*Nf^2
          - 200*z6*Ca^2*Cf*Tf^2*Nf^2
          - 1100*z6*Ca^2*Cf^2*Tf*Nf
          - 75/2*z6*Ca^2*Cf^2*Tf*Nf*alricp
          - 550/3*z6*Ca^3*Tf^2*Nf^2
          + 550*z6*Ca^3*Cf*Tf*Nf
          + 75/4*z6*Ca^3*Cf*Tf*Nf*alricp
          + 337575/512*z6*Ca^4*Tf*Nf
          + 60475/3072*z6*Ca^4*Tf*Nf*alricp
          - 75/128*z6*Ca^4*Tf*Nf*alricp^2
          - 1975/9216*z6*Ca^4*Tf*Nf*alricp^3
          - 2621575/6144*z6*Ca^5
          - 1359725/49152*z6*Ca^5*alricp
          + 13025/12288*z6*Ca^5*alricp^2
          + 107575/73728*z6*Ca^5*alricp^3
          + 4775/12288*z6*Ca^5*alricp^4
          + 875/49152*z6*Ca^5*alricp^5
          + 11615/64*z5*Tf*Nf*Nca^-1*d4AA
          + 18055/384*z5*Tf*Nf*Nca^-1*d4AA*alricp
          + 2245/48*z5*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 1385/384*z5*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 1000/3*z5*Tf*Nf^2*Nca^-1*d4FA
          - 470*z5*Cf*Nf*Nca^-1*d4FA
          + 3520375/1536*z5*Ca*Nca^-1*d4AA
          - 1278405/2048*z5*Ca*Nca^-1*d4AA*alricp
          + 65125/1536*z5*Ca*Nca^-1*d4AA*alricp^2
          - 54545/3072*z5*Ca*Nca^-1*d4AA*alricp^3
          - 4655/768*z5*Ca*Nca^-1*d4AA*alricp^4
          + 8185/6144*z5*Ca*Nca^-1*d4AA*alricp^5
          - 11545/6*z5*Ca*Nf*Nca^-1*d4FA
          + 1215/4*z5*Ca*Nf*Nca^-1*d4FA*alricp
          + 240*z5*Ca*Nf^2*Nca^-1*d4FF
          - 128/3*z5*Ca*Cf*Tf^3*Nf^3
          - 2000/3*z5*Ca*Cf^2*Tf^2*Nf^2
          + 1470*z5*Ca*Cf^3*Tf*Nf
          + 928/9*z5*Ca^2*Tf^3*Nf^3
          + 568*z5*Ca^2*Cf*Tf^2*Nf^2
          + 8*z5*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 2065/3*z5*Ca^2*Cf^2*Tf*Nf
          - 1065/2*z5*Ca^2*Cf^2*Tf*Nf*alricp
          + 157/24*z5*Ca^3*Tf^2*Nf^2
          - 835/24*z5*Ca^3*Tf^2*Nf^2*alricp
          + 31/12*z5*Ca^3*Tf^2*Nf^2*alricp^2
          - 1056*z5*Ca^3*Cf*Tf*Nf
          + 539/2*z5*Ca^3*Cf*Tf*Nf*alricp
          - 7/2*z5*Ca^3*Cf*Tf*Nf*alricp^2
          - 8674945/4608*z5*Ca^4*Tf*Nf
          + 2597231/9216*z5*Ca^4*Tf*Nf*alricp
          + 2471/192*z5*Ca^4*Tf*Nf*alricp^2
          - 15869/9216*z5*Ca^4*Tf*Nf*alricp^3
          + 128829827/73728*z5*Ca^5
          - 2641027/16384*z5*Ca^5*alricp
          - 639437/9216*z5*Ca^5*alricp^2
          + 578353/24576*z5*Ca^5*alricp^3
          - 357031/73728*z5*Ca^5*alricp^4
          + 33485/147456*z5*Ca^5*alricp^5
          - 609/4*z4*Tf*Nf*Nca^-1*d4AA
          - 15/64*z4*Tf*Nf*Nca^-1*d4AA*alricp
          + 9/16*z4*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 47/64*z4*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 96*z4*Tf*Nf^2*Nca^-1*d4FA
          + 5643/16*z4*Ca*Nca^-1*d4AA
          + 11679/512*z4*Ca*Nca^-1*d4AA*alricp
          - 123/128*z4*Ca*Nca^-1*d4AA*alricp^2
          - 2033/512*z4*Ca*Nca^-1*d4AA*alricp^3
          - 57/256*z4*Ca*Nca^-1*d4AA*alricp^4
          + 15/32*z4*Ca*Nca^-1*d4AA*alricp^5
          - 108*z4*Ca*Nf*Nca^-1*d4FA
          - 9*z4*Ca*Nf*Nca^-1*d4FA*alricp
          - 48*z4*Ca*Nf^2*Nca^-1*d4FF
          - 64/9*z4*Ca*Tf^4*Nf^4
          + 80*z4*Ca*Cf*Tf^3*Nf^3
          - 198*z4*Ca*Cf^2*Tf^2*Nf^2
          - 364/9*z4*Ca^2*Tf^3*Nf^3
          + 8/3*z4*Ca^2*Tf^3*Nf^3*alricp
          - 476*z4*Ca^2*Cf*Tf^2*Nf^2
          + 183/2*z4*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 396*z4*Ca^2*Cf^2*Tf*Nf
          + 111/8*z4*Ca^2*Cf^2*Tf*Nf*alricp
          + 5995/12*z4*Ca^3*Tf^2*Nf^2
          - 73*z4*Ca^3*Tf^2*Nf^2*alricp
          - 3/4*z4*Ca^3*Tf^2*Nf^2*alricp^2
          + 11309/16*z4*Ca^3*Cf*Tf*Nf
          - 1929/8*z4*Ca^3*Cf*Tf*Nf*alricp
          - 255/16*z4*Ca^3*Cf*Tf*Nf*alricp^2
          - 2123143/2304*z4*Ca^4*Tf*Nf
          + 41127/256*z4*Ca^4*Tf*Nf*alricp
          + 431/32*z4*Ca^4*Tf*Nf*alricp^2
          + 175/384*z4*Ca^4*Tf*Nf*alricp^3
          + 1604909/9216*z4*Ca^5
          + 607027/24576*z4*Ca^5*alricp
          - 3459/2048*z4*Ca^5*alricp^2
          - 1399/768*z4*Ca^5*alricp^3
          - 7/16*z4*Ca^5*alricp^4
          - 205/8192*z4*Ca^5*alricp^5
          + 52709/192*z3*Tf*Nf*Nca^-1*d4AA
          + 2071/192*z3*Tf*Nf*Nca^-1*d4AA*alricp
          - 1729/64*z3*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 401/64*z3*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 416/3*z3*Tf*Nf^2*Nca^-1*d4FA
          + 44*z3*Cf*Nf*Nca^-1*d4FA
          - 4069205/3072*z3*Ca*Nca^-1*d4AA
          + 168625/384*z3*Ca*Nca^-1*d4AA*alricp
          - 66647/1536*z3*Ca*Nca^-1*d4AA*alricp^2
          - 2549/512*z3*Ca*Nca^-1*d4AA*alricp^3
          + 4573/1024*z3*Ca*Nca^-1*d4AA*alricp^4
          + 11/512*z3*Ca*Nca^-1*d4AA*alricp^5
          + 11395/6*z3*Ca*Nf*Nca^-1*d4FA
          - 551/2*z3*Ca*Nf*Nca^-1*d4FA*alricp
          - 436/3*z3*Ca*Nf^2*Nca^-1*d4FF
          + 320/81*z3*Ca*Tf^4*Nf^4
          - 232/9*z3*Ca*Cf*Tf^3*Nf^3
          + 7588/9*z3*Ca*Cf^2*Tf^2*Nf^2
          + 78*z3*Ca*Cf^3*Tf*Nf
          - 3820/81*z3*Ca^2*Tf^3*Nf^3
          + 352/27*z3*Ca^2*Tf^3*Nf^3*alricp
          - 976/9*z3*Ca^2*Cf*Tf^2*Nf^2
          - 1057/6*z3*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 27419/36*z3*Ca^2*Cf^2*Tf*Nf
          + 2871/8*z3*Ca^2*Cf^2*Tf*Nf*alricp
          - 187019/432*z3*Ca^3*Tf^2*Nf^2
          + 20567/144*z3*Ca^3*Tf^2*Nf^2*alricp
          - 5/2*z3*Ca^3*Tf^2*Nf^2*alricp^2
          - 19001/32*z3*Ca^3*Cf*Tf*Nf
          + 32167/48*z3*Ca^3*Cf*Tf*Nf*alricp
          - 3935/32*z3*Ca^3*Cf*Tf*Nf*alricp^2
          + 46881313/41472*z3*Ca^4*Tf*Nf
          - 1193531/2304*z3*Ca^4*Tf*Nf*alricp
          - 128377/4608*z3*Ca^4*Tf*Nf*alricp^2
          + 28585/2304*z3*Ca^4*Tf*Nf*alricp^3
          - 224465897/663552*z3*Ca^5
          - 71061289/221184*z3*Ca^5*alricp
          + 3538549/12288*z3*Ca^5*alricp^2
          - 1146301/18432*z3*Ca^5*alricp^3
          + 202493/24576*z3*Ca^5*alricp^4
          - 6165/8192*z3*Ca^5*alricp^5
          + 2017/32*z3^2*Tf*Nf*Nca^-1*d4AA
          - 629/64*z3^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 11/2*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 55/192*z3^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 48*z3^2*Tf*Nf^2*Nca^-1*d4FA
          + 144*z3^2*Cf*Nf*Nca^-1*d4FA
          + 16887/1024*z3^2*Ca*Nca^-1*d4AA
          + 2293/128*z3^2*Ca*Nca^-1*d4AA*alricp
          - 11473/512*z3^2*Ca*Nca^-1*d4AA*alricp^2
          + 2461/384*z3^2*Ca*Nca^-1*d4AA*alricp^3
          + 1075/1024*z3^2*Ca*Nca^-1*d4AA*alricp^4
          - 33/128*z3^2*Ca*Nca^-1*d4AA*alricp^5
          - 893/2*z3^2*Ca*Nf*Nca^-1*d4FA
          - 128*z3^2*Ca*Nf^2*Nca^-1*d4FF
          - 224*z3^2*Ca*Cf^2*Tf^2*Nf^2
          + 464*z3^2*Ca^2*Cf*Tf^2*Nf^2
          - 440*z3^2*Ca^2*Cf^2*Tf*Nf
          - 15*z3^2*Ca^2*Cf^2*Tf*Nf*alricp
          - 664/3*z3^2*Ca^3*Tf^2*Nf^2
          + 829/2*z3^2*Ca^3*Cf*Tf*Nf
          - 111/2*z3^2*Ca^3*Cf*Tf*Nf*alricp
          + 33/2*z3^2*Ca^3*Cf*Tf*Nf*alricp^2
          + 887/768*z3^2*Ca^4*Tf*Nf
          + 72371/1536*z3^2*Ca^4*Tf*Nf*alricp
          - 1317/128*z3^2*Ca^4*Tf*Nf*alricp^2
          - 1487/4608*z3^2*Ca^4*Tf*Nf*alricp^3
          - 567483/8192*z3^2*Ca^5
          + 121565/12288*z3^2*Ca^5*alricp
          - 42351/4096*z3^2*Ca^5*alricp^2
          + 52675/18432*z3^2*Ca^5*alricp^3
          - 17917/24576*z3^2*Ca^5*alricp^4
          + 647/4096*z3^2*Ca^5*alricp^5
          )

       + aricp^6*(
          + 955/24*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 335/48*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 185/96*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 40/3*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          - 71087/2304*Ca^2*Nca^-1*d4AA*alricp
          + 184345/4608*Ca^2*Nca^-1*d4AA*alricp^2
          + 1721/576*Ca^2*Nca^-1*d4AA*alricp^3
          + 3983/1536*Ca^2*Nca^-1*d4AA*alricp^4
          + 1300/3*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 10/3*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 2140/3*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          - 1300/81*Ca^2*Tf^4*Nf^4*alricp
          + 73825/486*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 269635/216*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 105*Ca^2*Cf^3*Tf*Nf*alricp
          + 655981/17496*Ca^3*Tf^3*Nf^3*alricp
          + 12307/486*Ca^3*Tf^3*Nf^3*alricp^2
          + 13084475/7776*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 58435/432*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 73687/216*Ca^3*Cf^2*Tf*Nf*alricp
          - 5681/16*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 6620357/5832*Ca^4*Tf^2*Nf^2*alricp
          - 10172687/46656*Ca^4*Tf^2*Nf^2*alricp^2
          - 31871/1944*Ca^4*Tf^2*Nf^2*alricp^3
          - 360487387/62208*Ca^4*Cf*Tf*Nf*alricp
          + 12159593/6912*Ca^4*Cf*Tf*Nf*alricp^2
          - 10615/64*Ca^4*Cf*Tf*Nf*alricp^3
          - 56887339/6912*Ca^5*Tf*Nf*alricp
          + 703822363/373248*Ca^5*Tf*Nf*alricp^2
          - 13074283/124416*Ca^5*Tf*Nf*alricp^3
          + 77507/4608*Ca^5*Tf*Nf*alricp^4
          + 80716808087/8957952*Ca^6*alricp
          - 16630042267/5971968*Ca^6*alricp^2
          + 60433859/248832*Ca^6*alricp^3
          - 504373/36864*Ca^6*alricp^4
          + 1513/2048*Ca^6*alricp^5
          - 9247/24576*Ca^6*alricp^6
          - 1/2*fred*Ca
          + 1/4*fred*Ca*alricp
          + 968905/288*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 175/256*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 6475/768*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 385/128*z7*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 1190*z7*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          + 269908555/73728*z7*Ca^2*Nca^-1*d4AA*alricp
          - 11422607/24576*z7*Ca^2*Nca^-1*d4AA*alricp^2
          + 964397/4096*z7*Ca^2*Nca^-1*d4AA*alricp^3
          - 686455/12288*z7*Ca^2*Nca^-1*d4AA*alricp^4
          + 112203/8192*z7*Ca^2*Nca^-1*d4AA*alricp^5
          + 14455/8192*z7*Ca^2*Nca^-1*d4AA*alricp^6
          - 1960*z7*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 2205/16*z7*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 8400*z7*Ca^2*Cf^3*Tf*Nf*alricp
          - 8400*z7*Ca^3*Cf^2*Tf*Nf*alricp
          + 83405/24*z7*Ca^4*Cf*Tf*Nf*alricp
          - 646185715/110592*z7*Ca^5*Tf*Nf*alricp
          + 224385/4096*z7*Ca^5*Tf*Nf*alricp^2
          + 63805/36864*z7*Ca^5*Tf*Nf*alricp^3
          - 1365/4096*z7*Ca^5*Tf*Nf*alricp^4
          + 8742628265/1769472*z7*Ca^6*alricp
          + 20241389/589824*z7*Ca^6*alricp^2
          - 139279/32768*z7*Ca^6*alricp^3
          + 1444807/294912*z7*Ca^6*alricp^4
          - 237517/65536*z7*Ca^6*alricp^5
          + 15575/196608*z7*Ca^6*alricp^6
          - 82875/64*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 12375/128*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 125/4*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 1375/128*z6*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 1000*z6*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          + 914625/256*z6*Ca^2*Nca^-1*d4AA*alricp
          - 365925/2048*z6*Ca^2*Nca^-1*d4AA*alricp^2
          - 925/8*z6*Ca^2*Nca^-1*d4AA*alricp^3
          - 84425/1024*z6*Ca^2*Nca^-1*d4AA*alricp^4
          - 575/64*z6*Ca^2*Nca^-1*d4AA*alricp^5
          + 3375/2048*z6*Ca^2*Nca^-1*d4AA*alricp^6
          - 2750*z6*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 375/4*z6*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 2000*z6*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 1000*z6*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 5500*z6*Ca^3*Cf^2*Tf*Nf*alricp
          + 375/2*z6*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 2750/3*z6*Ca^4*Tf^2*Nf^2*alricp
          - 2750*z6*Ca^4*Cf*Tf*Nf*alricp
          - 375/4*z6*Ca^4*Cf*Tf*Nf*alricp^2
          - 1261375/384*z6*Ca^5*Tf*Nf*alricp
          - 298375/3072*z6*Ca^5*Tf*Nf*alricp^2
          + 5125/1536*z6*Ca^5*Tf*Nf*alricp^3
          + 3125/3072*z6*Ca^5*Tf*Nf*alricp^4
          + 25871375/12288*z6*Ca^6*alricp
          + 5298125/49152*z6*Ca^6*alricp^2
          - 2725/6144*z6*Ca^6*alricp^3
          - 175375/24576*z6*Ca^6*alricp^4
          - 18575/12288*z6*Ca^6*alricp^5
          - 2125/16384*z6*Ca^6*alricp^6
          + 400/3*z5*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 125/54*z5*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 175/18*z5*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          + 10125/16*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 3375/16*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 675/8*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 13675/16*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 1260385/3456*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 9395/64*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 605/384*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 5000/3*z5*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          + 2350*z5*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          - 5387995/384*z5*Ca^2*Nca^-1*d4AA*alricp
          + 111448915/55296*z5*Ca^2*Nca^-1*d4AA*alricp^2
          + 2082235/4608*z5*Ca^2*Nca^-1*d4AA*alricp^3
          + 538285/3072*z5*Ca^2*Nca^-1*d4AA*alricp^4
          + 635/512*z5*Ca^2*Nca^-1*d4AA*alricp^5
          - 4175/2048*z5*Ca^2*Nca^-1*d4AA*alricp^6
          + 65465/6*z5*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 3555/4*z5*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          - 1200*z5*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          + 640/3*z5*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 10000/3*z5*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 7350*z5*Ca^2*Cf^3*Tf*Nf*alricp
          - 13420/27*z5*Ca^3*Tf^3*Nf^3*alricp
          - 8590/3*z5*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 40*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 18065/3*z5*Ca^3*Cf^2*Tf*Nf*alricp
          + 2805/2*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 30155/288*z5*Ca^4*Tf^2*Nf^2*alricp
          + 20875/162*z5*Ca^4*Tf^2*Nf^2*alricp^2
          - 455/432*z5*Ca^4*Tf^2*Nf^2*alricp^3
          + 2509735/384*z5*Ca^4*Cf*Tf*Nf*alricp
          - 75221/128*z5*Ca^4*Cf*Tf*Nf*alricp^2
          - 1125/64*z5*Ca^4*Cf*Tf*Nf*alricp^3
          + 12184235/1152*z5*Ca^5*Tf*Nf*alricp
          - 57621959/82944*z5*Ca^5*Tf*Nf*alricp^2
          - 111365/1536*z5*Ca^5*Tf*Nf*alricp^3
          - 1385/3072*z5*Ca^5*Tf*Nf*alricp^4
          - 2109476795/221184*z5*Ca^6*alricp
          + 290516507/1327104*z5*Ca^6*alricp^2
          + 19679243/110592*z5*Ca^6*alricp^3
          + 1157263/73728*z5*Ca^6*alricp^4
          + 106865/24576*z5*Ca^6*alricp^5
          - 12595/49152*z5*Ca^6*alricp^6
          + 23805/32*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 45/32*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 75/16*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 25/8*z4*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 480*z4*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          - 440895/256*z4*Ca^2*Nca^-1*d4AA*alricp
          - 17307/256*z4*Ca^2*Nca^-1*d4AA*alricp^2
          + 1149/512*z4*Ca^2*Nca^-1*d4AA*alricp^3
          + 5371/256*z4*Ca^2*Nca^-1*d4AA*alricp^4
          - 801/512*z4*Ca^2*Nca^-1*d4AA*alricp^5
          - 495/256*z4*Ca^2*Nca^-1*d4AA*alricp^6
          + 540*z4*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 45*z4*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 240*z4*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          + 320/9*z4*Ca^2*Tf^4*Nf^4*alricp
          - 400*z4*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 990*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 1790/9*z4*Ca^3*Tf^3*Nf^3*alricp
          - 40/3*z4*Ca^3*Tf^3*Nf^3*alricp^2
          + 2856*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 411/2*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 1980*z4*Ca^3*Cf^2*Tf*Nf*alricp
          - 555/8*z4*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 45527/16*z4*Ca^4*Tf^2*Nf^2*alricp
          + 8845/48*z4*Ca^4*Tf^2*Nf^2*alricp^2
          + 5/4*z4*Ca^4*Tf^2*Nf^2*alricp^3
          - 77729/16*z4*Ca^4*Cf*Tf*Nf*alricp
          + 4329/8*z4*Ca^4*Cf*Tf*Nf*alricp^2
          + 291/16*z4*Ca^4*Cf*Tf*Nf*alricp^3
          + 3226559/576*z4*Ca^5*Tf*Nf*alricp
          - 452927/1536*z4*Ca^5*Tf*Nf*alricp^2
          - 1937/128*z4*Ca^5*Tf*Nf*alricp^3
          - 1897/1536*z4*Ca^5*Tf*Nf*alricp^4
          - 16345463/18432*z4*Ca^6*alricp
          - 1276583/8192*z4*Ca^6*alricp^2
          - 84463/4096*z4*Ca^6*alricp^3
          + 25969/12288*z4*Ca^6*alricp^4
          + 4527/4096*z4*Ca^6*alricp^5
          + 1005/8192*z4*Ca^6*alricp^6
          - 760/9*z3*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 190/27*z3*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 35/3*z3*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          - 1215/2*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 135*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 405/4*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 959501/576*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 16129/1728*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 51143/576*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 5531/576*z3*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 2080/3*z3*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          - 220*z3*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          + 86872727/9216*z3*Ca^2*Nca^-1*d4AA*alricp
          - 2528815/3456*z3*Ca^2*Nca^-1*d4AA*alricp^2
          - 1975319/4608*z3*Ca^2*Nca^-1*d4AA*alricp^3
          + 59885/4608*z3*Ca^2*Nca^-1*d4AA*alricp^4
          + 7907/1024*z3*Ca^2*Nca^-1*d4AA*alricp^5
          + 29/512*z3*Ca^2*Nca^-1*d4AA*alricp^6
          - 63167/6*z3*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 1747/2*z3*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 2180/3*z3*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          - 1600/81*z3*Ca^2*Tf^4*Nf^4*alricp
          + 1160/9*z3*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 37940/9*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 390*z3*Ca^2*Cf^3*Tf*Nf*alricp
          + 52133/162*z3*Ca^3*Tf^3*Nf^3*alricp
          - 835/27*z3*Ca^3*Tf^3*Nf^3*alricp^2
          - 13363/9*z3*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 4205/9*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 381425/72*z3*Ca^3*Cf^2*Tf*Nf*alricp
          - 1967/2*z3*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 2709955/864*z3*Ca^4*Tf^2*Nf^2*alricp
          - 568361/1296*z3*Ca^4*Tf^2*Nf^2*alricp^2
          + 17899/1296*z3*Ca^4*Tf^2*Nf^2*alricp^3
          + 1080549/128*z3*Ca^4*Cf*Tf*Nf*alricp
          - 2373029/1152*z3*Ca^4*Cf*Tf*Nf*alricp^2
          + 12983/64*z3*Ca^4*Cf*Tf*Nf*alricp^3
          - 342014111/41472*z3*Ca^5*Tf*Nf*alricp
          + 27793769/20736*z3*Ca^5*Tf*Nf*alricp^2
          + 848725/41472*z3*Ca^5*Tf*Nf*alricp^3
          - 1867/216*z3*Ca^5*Tf*Nf*alricp^4
          - 103341883/663552*z3*Ca^6*alricp
          + 658688543/663552*z3*Ca^6*alricp^2
          - 82577195/331776*z3*Ca^6*alricp^3
          - 459355/55296*z3*Ca^6*alricp^4
          + 15407/24576*z3*Ca^6*alricp^5
          + 7619/24576*z3*Ca^6*alricp^6
          - 675*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 225*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 90*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 2025/4*z3*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          + 675/4*z3*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 135/2*z3*z5*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 87615/256*z3*z5*Ca^2*Nca^-1*d4AA*alricp
          - 46035/256*z3*z5*Ca^2*Nca^-1*d4AA*alricp^2
          - 435/32*z3*z5*Ca^2*Nca^-1*d4AA*alricp^3
          - 405/64*z3*z5*Ca^2*Nca^-1*d4AA*alricp^4
          + 1545/256*z3*z5*Ca^2*Nca^-1*d4AA*alricp^5
          - 105/256*z3*z5*Ca^2*Nca^-1*d4AA*alricp^6
          - 270*z3*z5*Ca^2*Nf*Nca^-1*d4FA*alricp
          + 90*z3*z5*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 540*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp
          - 180*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 1395/8*z3*z5*Ca^4*Cf*Tf*Nf*alricp
          + 75/8*z3*z5*Ca^4*Cf*Tf*Nf*alricp^2
          + 75/4*z3*z5*Ca^4*Cf*Tf*Nf*alricp^3
          - 10215/32*z3*z5*Ca^5*Tf*Nf*alricp
          + 4575/32*z3*z5*Ca^5*Tf*Nf*alricp^2
          - 225/16*z3*z5*Ca^5*Tf*Nf*alricp^3
          + 433575/2048*z3*z5*Ca^6*alricp
          - 131535/2048*z3*z5*Ca^6*alricp^2
          - 565/128*z3*z5*Ca^6*alricp^3
          - 345/512*z3*z5*Ca^6*alricp^4
          + 985/2048*z3*z5*Ca^6*alricp^5
          + 35/2048*z3*z5*Ca^6*alricp^6
          - 108*z3*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 36*z3*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 81*z3*z4*Ca^4*Tf^2*Nf^2*alricp
          - 27*z3*z4*Ca^4*Tf^2*Nf^2*alricp^2
          + 297*z3*z4*Ca^4*Cf*Tf*Nf*alricp
          - 171/2*z3*z4*Ca^4*Cf*Tf*Nf*alricp^2
          - 9/2*z3*z4*Ca^4*Cf*Tf*Nf*alricp^3
          - 7209/32*z3*z4*Ca^5*Tf*Nf*alricp
          + 2007/32*z3*z4*Ca^5*Tf*Nf*alricp^2
          + 123/32*z3*z4*Ca^5*Tf*Nf*alricp^3
          + 3/32*z3*z4*Ca^5*Tf*Nf*alricp^4
          + 891/128*z3*z4*Ca^6*alricp
          + 1395/256*z3*z4*Ca^6*alricp^2
          - 87/256*z3*z4*Ca^6*alricp^3
          - 111/256*z3*z4*Ca^6*alricp^4
          - 27/256*z3*z4*Ca^6*alricp^5
          - 25/3*z3^2*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 5/3*z3^2*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 648*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 144*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 108*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 74171/96*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp
          - 417/64*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 217/4*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 175/192*z3^2*Ca*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 240*z3^2*Ca*Tf*Nf^2*Nca^-1*d4FA*alricp
          - 720*z3^2*Ca*Cf*Nf*Nca^-1*d4FA*alricp
          - 440947/1024*z3^2*Ca^2*Nca^-1*d4AA*alricp
          - 32029/768*z3^2*Ca^2*Nca^-1*d4AA*alricp^2
          + 27407/512*z3^2*Ca^2*Nca^-1*d4AA*alricp^3
          - 8785/768*z3^2*Ca^2*Nca^-1*d4AA*alricp^4
          - 5795/1024*z3^2*Ca^2*Nca^-1*d4AA*alricp^5
          + 39/32*z3^2*Ca^2*Nca^-1*d4AA*alricp^6
          + 4897/2*z3^2*Ca^2*Nf*Nca^-1*d4FA*alricp
          - 72*z3^2*Ca^2*Nf*Nca^-1*d4FA*alricp^2
          + 640*z3^2*Ca^2*Nf^2*Nca^-1*d4FF*alricp
          + 1120*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 16*z3^2*Ca^3*Tf^3*Nf^3*alricp
          + 16/3*z3^2*Ca^3*Tf^3*Nf^3*alricp^2
          - 1936*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 60*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 1867*z3^2*Ca^3*Cf^2*Tf*Nf*alricp
          + 186*z3^2*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 7433/9*z3^2*Ca^4*Tf^2*Nf^2*alricp
          + 3497/72*z3^2*Ca^4*Tf^2*Nf^2*alricp^2
          - 2*z3^2*Ca^4*Tf^2*Nf^2*alricp^3
          - 26135/8*z3^2*Ca^4*Cf*Tf*Nf*alricp
          + 3903/8*z3^2*Ca^4*Cf*Tf*Nf*alricp^2
          - 243/4*z3^2*Ca^4*Cf*Tf*Nf*alricp^3
          + 2569841/2304*z3^2*Ca^5*Tf*Nf*alricp
          - 732989/1536*z3^2*Ca^5*Tf*Nf*alricp^2
          + 8131/192*z3^2*Ca^5*Tf*Nf*alricp^3
          + 6133/4608*z3^2*Ca^5*Tf*Nf*alricp^4
          + 6502349/24576*z3^2*Ca^6*alricp
          + 270599/36864*z3^2*Ca^6*alricp^2
          + 218623/12288*z3^2*Ca^6*alricp^3
          - 161/288*z3^2*Ca^6*alricp^4
          - 27379/24576*z3^2*Ca^6*alricp^5
          - 179/4096*z3^2*Ca^6*alricp^6
          );

gammapricp =

       + aricp*(
          + Cf*alricp
          )

       + aricp^2*(
          - 2*Cf*Tf*Nf
          - 3/2*Cf^2
          + 25/4*Ca*Cf
          + 2*Ca*Cf*alricp
          - 3/4*Ca*Cf*alricp^2
          )

       + aricp^3*(
          + 20/9*Cf*Tf^2*Nf^2
          + 3*Cf^2*Tf*Nf
          + 3/2*Cf^3
          - 287/9*Ca*Cf*Tf*Nf
          - 1/4*Ca*Cf*Tf*Nf*alricp
          - 143/4*Ca*Cf^2
          + 3*Ca*Cf^2*alricp
          + 9155/144*Ca^2*Cf
          - 137/32*Ca^2*Cf*alricp
          - 261/32*Ca^2*Cf*alricp^2
          + 11/16*Ca^2*Cf*alricp^3
          + 12*z3*Ca*Cf^2
          - 69/8*z3*Ca^2*Cf
          + 3/4*z3*Ca^2*Cf*alricp
          + 3/2*z3*Ca^2*Cf*alricp^2
          - 3/8*z3*Ca^2*Cf*alricp^3
          )

       + aricp^4*(
          - 67*Nc^-1*d4FA
          + Nc^-1*d4FA*alricp
          + 128*Nf*Nc^-1*d4FF
          + 280/81*Cf*Tf^3*Nf^3
          + 304/9*Cf^2*Tf^2*Nf^2
          + 76/3*Cf^3*Tf*Nf
          - 1027/8*Cf^4
          + 293/9*Ca*Cf*Tf^2*Nf^2
          - 2696/243*Ca*Cf*Tf^2*Nf^2*alricp
          - 53/18*Ca*Cf^2*Tf*Nf
          - 875/12*Ca*Cf^2*Tf*Nf*alricp
          + 5131/12*Ca*Cf^3
          - 9/2*Ca*Cf^3*alricp
          - 18371/54*Ca^2*Cf*Tf*Nf
          + 418451/3888*Ca^2*Cf*Tf*Nf*alricp
          + 473/18*Ca^2*Cf*Tf*Nf*alricp^2
          - 23885/36*Ca^2*Cf^2
          + 1011/8*Ca^2*Cf^2*alricp
          - 33/8*Ca^2*Cf^2*alricp^2
          + 95261/162*Ca^3*Cf
          - 6425293/31104*Ca^3*Cf*alricp
          - 92263/1152*Ca^3*Cf*alricp^2
          + 897/64*Ca^3*Cf*alricp^3
          - 227/192*Ca^3*Cf*alricp^4
          + 75/4*z5*Ca^-1*Cf*Nca^-1*d4AA*alricp^2
          + 25/4*z5*Ca^-1*Cf*Nca^-1*d4AA*alricp^3
          - 5/2*z5*Ca^-1*Cf*Nca^-1*d4AA*alricp^4
          - 855/8*z5*Nc^-1*d4FA
          - 55*z5*Nc^-1*d4FA*alricp
          - 35/4*z5*Nc^-1*d4FA*alricp^2
          + 5/8*z5*Nc^-1*d4FA*alricp^4
          + 640*z5*Cf^4
          + 160*z5*Ca*Cf^2*Tf*Nf
          - 1440*z5*Ca*Cf^3
          - 80*z5*Ca^2*Cf*Tf*Nf
          + 785*z5*Ca^2*Cf^2
          + 5*z5*Ca^2*Cf^2*alricp
          - 4145/32*z5*Ca^3*Cf
          - 575/24*z5*Ca^3*Cf*alricp
          - 445/96*z5*Ca^3*Cf*alricp^2
          + 215/96*z5*Ca^3*Cf*alricp^3
          - 15/32*z5*Ca^3*Cf*alricp^4
          + 24*z4*Ca*Cf^2*Tf*Nf
          + 12*z4*Ca*Cf^2*Tf*Nf*alricp
          - 69/4*z4*Ca^2*Cf*Tf*Nf
          - 8*z4*Ca^2*Cf*Tf*Nf*alricp
          + 1/4*z4*Ca^2*Cf*Tf*Nf*alricp^2
          - 66*z4*Ca^2*Cf^2
          + 759/16*z4*Ca^3*Cf
          - 97/32*z4*Ca^3*Cf*alricp
          - 17/16*z4*Ca^3*Cf*alricp^2
          - 3/32*z4*Ca^3*Cf*alricp^3
          - 18*z3*Ca^-1*Cf*Nca^-1*d4AA*alricp^2
          - 4*z3*Ca^-1*Cf*Nca^-1*d4AA*alricp^3
          + 3*z3*Ca^-1*Cf*Nca^-1*d4AA*alricp^4
          + 1113/8*z3*Nc^-1*d4FA
          + 101/2*z3*Nc^-1*d4FA*alricp
          + 11/4*z3*Nc^-1*d4FA*alricp^2
          - 3/2*z3*Nc^-1*d4FA*alricp^3
          - 7/8*z3*Nc^-1*d4FA*alricp^4
          - 32*z3*Cf^2*Tf^2*Nf^2
          - 64*z3*Cf^3*Tf*Nf
          - 400*z3*Cf^4
          + 32*z3*Ca*Cf*Tf^2*Nf^2
          + 16/3*z3*Ca*Cf*Tf^2*Nf^2*alricp
          + 44*z3*Ca*Cf^2*Tf*Nf*alricp
          + 848*z3*Ca*Cf^3
          - 3/2*z3*Ca^2*Cf*Tf*Nf
          - 83/2*z3*Ca^2*Cf*Tf*Nf*alricp
          - 9/2*z3*Ca^2*Cf*Tf*Nf*alricp^2
          - 421/2*z3*Ca^2*Cf^2
          - 343/8*z3*Ca^2*Cf^2*alricp
          + 9/8*z3*Ca^2*Cf^2*alricp^2
          - 6209/64*z3*Ca^3*Cf
          + 2187/32*z3*Ca^3*Cf*alricp
          + 71/3*z3*Ca^3*Cf*alricp^2
          - 415/48*z3*Ca^3*Cf*alricp^3
          + 169/192*z3*Ca^3*Cf*alricp^4
          )

       + aricp^5*(
          + 6200/9*Tf*Nf*Nc^-1*d4FA
          - 14/3*Tf*Nf*Nc^-1*d4FA*alricp
          - 7360/9*Tf*Nf^2*Nc^-1*d4FF
          + 113/6*Cf*Nc^-1*d4FA
          - 16*Cf*Nc^-1*d4FA*alricp
          + 1/2*Cf*Nc^-1*d4FA*alricp^2
          - 1985/24*Cf*Nca^-1*d4AA
          - 2563/128*Cf*Nca^-1*d4AA*alricp
          - 115/32*Cf*Nca^-1*d4AA*alricp^2
          - 101/128*Cf*Nca^-1*d4AA*alricp^3
          - 5984/3*Cf*Nf*Nc^-1*d4FF
          + 1328/243*Cf*Tf^4*Nf^4
          - 2636/243*Cf^2*Tf^3*Nf^3
          - 2497/27*Cf^3*Tf^2*Nf^2
          + 29209/36*Cf^4*Tf*Nf
          + 4977/8*Cf^5
          - 173959/144*Ca*Nc^-1*d4FA
          + 13411/48*Ca*Nc^-1*d4FA*alricp
          - 57/16*Ca*Nc^-1*d4FA*alricp^2
          - 1/16*Ca*Nc^-1*d4FA*alricp^3
          + 33464/9*Ca*Nf*Nc^-1*d4FF
          - 512*Ca*Nf*Nc^-1*d4FF*alricp
          - 3566/243*Ca*Cf*Tf^3*Nf^3
          - 9917/486*Ca*Cf*Tf^3*Nf^3*alricp
          + 101485/162*Ca*Cf^2*Tf^2*Nf^2
          - 5353/216*Ca*Cf^2*Tf^2*Nf^2*alricp
          - 167263/108*Ca*Cf^3*Tf*Nf
          + 1829/24*Ca*Cf^3*Tf*Nf*alricp
          - 835739/144*Ca*Cf^4
          + 1027/2*Ca*Cf^4*alricp
          + 120037/162*Ca^2*Cf*Tf^2*Nf^2
          - 411215/1944*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 516821/11664*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          + 717409/432*Ca^2*Cf^2*Tf*Nf
          - 1132469/1728*Ca^2*Cf^2*Tf*Nf*alricp
          + 84017/192*Ca^2*Cf^2*Tf*Nf*alricp^2
          + 827215/72*Ca^2*Cf^3
          - 84493/48*Ca^2*Cf^3*alricp
          + 135/16*Ca^2*Cf^3*alricp^2
          - 31919039/7776*Ca^3*Cf*Tf*Nf
          + 61851251/31104*Ca^3*Cf*Tf*Nf*alricp
          + 46088269/93312*Ca^3*Cf*Tf*Nf*alricp^2
          - 132787/1728*Ca^3*Cf*Tf*Nf*alricp^3
          - 42214139/3888*Ca^3*Cf^2
          + 1985981/576*Ca^3*Cf^2*alricp
          - 51193/192*Ca^3*Cf^2*alricp^2
          + 101/16*Ca^3*Cf^2*alricp^3
          + 368712343/62208*Ca^4*Cf
          - 1798467421/497664*Ca^4*Cf*alricp
          - 658416845/746496*Ca^4*Cf*alricp^2
          + 7606895/27648*Ca^4*Cf*alricp^3
          - 92239/3072*Ca^4*Cf*alricp^4
          + 3353/2048*Ca^4*Cf*alricp^5
          + 27377/6*z7*Tf*Nf*Nc^-1*d4FA
          + 1029/2*z7*Tf*Nf*Nc^-1*d4FA*alricp
          - 125447/8*z7*Cf*Nc^-1*d4FA
          + 3409/8*z7*Cf*Nc^-1*d4FA*alricp
          - 161/4*z7*Cf*Nc^-1*d4FA*alricp^2
          + 781753/192*z7*Cf*Nca^-1*d4AA
          - 503965/768*z7*Cf*Nca^-1*d4AA*alricp
          + 20447/384*z7*Cf*Nca^-1*d4AA*alricp^2
          - 8561/384*z7*Cf*Nca^-1*d4AA*alricp^3
          + 7049/768*z7*Cf*Nca^-1*d4AA*alricp^4
          - 231/128*z7*Cf*Nca^-1*d4AA*alricp^5
          - 8680*z7*Cf*Nf*Nc^-1*d4FF
          - 47628*z7*Cf^5
          + 3016307/256*z7*Ca*Nc^-1*d4FA
          - 140567/256*z7*Ca*Nc^-1*d4FA*alricp
          - 6741/256*z7*Ca*Nc^-1*d4FA*alricp^2
          - 1393/256*z7*Ca*Nc^-1*d4FA*alricp^3
          + 21/128*z7*Ca*Nc^-1*d4FA*alricp^4
          + 23632/3*z7*Ca*Nf*Nc^-1*d4FF
          + 294*z7*Ca*Nf*Nc^-1*d4FF*alricp
          - 13944*z7*Ca*Cf^3*Tf*Nf
          + 123977*z7*Ca*Cf^4
          - 441/2*z7*Ca^2*Cf*Tf^2*Nf^2
          + 42203/3*z7*Ca^2*Cf^2*Tf*Nf
          - 1789067/16*z7*Ca^2*Cf^3
          - 1239/16*z7*Ca^2*Cf^3*alricp
          - 440419/144*z7*Ca^3*Cf*Tf*Nf
          - 49/8*z7*Ca^3*Cf*Tf*Nf*alricp
          + 9074513/192*z7*Ca^3*Cf^2
          + 76363/384*z7*Ca^3*Cf^2*alricp
          + 3647/384*z7*Ca^3*Cf^2*alricp^2
          - 312820991/36864*z7*Ca^4*Cf
          + 3638453/36864*z7*Ca^4*Cf*alricp
          + 443947/36864*z7*Ca^4*Cf*alricp^2
          - 383089/36864*z7*Ca^4*Cf*alricp^3
          + 22463/9216*z7*Ca^4*Cf*alricp^4
          - 315/1024*z7*Ca^4*Cf*alricp^5
          - 1425/4*z6*Tf*Nf*Nc^-1*d4FA
          - 125/2*z6*Tf*Nf*Nc^-1*d4FA*alricp
          - 175/12*z6*Tf*Nf*Nc^-1*d4FA*alricp^2
          - 50925/512*z6*Cf*Nca^-1*d4AA*alricp
          + 2425/256*z6*Cf*Nca^-1*d4AA*alricp^2
          + 525/128*z6*Cf*Nca^-1*d4AA*alricp^3
          + 875/256*z6*Cf*Nca^-1*d4AA*alricp^4
          - 175/512*z6*Cf*Nca^-1*d4AA*alricp^5
          + 6400/3*z6*Cf^4*Tf*Nf
          + 15675/16*z6*Ca*Nc^-1*d4FA
          + 6875/16*z6*Ca*Nc^-1*d4FA*alricp
          + 7075/96*z6*Ca*Nc^-1*d4FA*alricp^2
          + 175/32*z6*Ca*Nc^-1*d4FA*alricp^3
          - 75/32*z6*Ca*Nc^-1*d4FA*alricp^4
          - 25/32*z6*Ca*Nc^-1*d4FA*alricp^5
          + 1600/3*z6*Ca*Cf^2*Tf^2*Nf^2
          - 4800*z6*Ca*Cf^3*Tf*Nf
          - 150*z6*Ca*Cf^3*Tf*Nf*alricp
          - 17600/3*z6*Ca*Cf^4
          - 800/3*z6*Ca^2*Cf*Tf^2*Nf^2
          + 1150*z6*Ca^2*Cf^2*Tf*Nf
          + 175/2*z6*Ca^2*Cf^2*Tf*Nf*alricp
          + 13200*z6*Ca^2*Cf^3
          + 4825/16*z6*Ca^3*Cf*Tf*Nf
          + 425/48*z6*Ca^3*Cf*Tf*Nf*alricp
          - 475/144*z6*Ca^3*Cf*Tf*Nf*alricp^2
          - 43175/6*z6*Ca^3*Cf^2
          - 625/16*z6*Ca^3*Cf^2*alricp
          - 25/16*z6*Ca^3*Cf^2*alricp^2
          + 227975/192*z6*Ca^4*Cf
          + 1585025/12288*z6*Ca^4*Cf*alricp
          + 350575/18432*z6*Ca^4*Cf*alricp^2
          + 2575/1536*z6*Ca^4*Cf*alricp^3
          + 775/6144*z6*Ca^4*Cf*alricp^4
          - 625/12288*z6*Ca^4*Cf*alricp^5
          - 75*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 45/4*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 215/36*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 225/4*z5*Ca^-1*Cf^2*Nca^-1*d4AA*alricp
          - 75/4*z5*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^2
          + 15/2*z5*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^3
          - 9915/2*z5*Tf*Nf*Nc^-1*d4FA
          + 1615/3*z5*Tf*Nf*Nc^-1*d4FA*alricp
          + 595/18*z5*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 640*z5*Tf*Nf^2*Nc^-1*d4FF
          + 1015*z5*Cf*Nc^-1*d4FA
          - 320*z5*Cf*Nc^-1*d4FA*alricp
          + 20*z5*Cf*Nc^-1*d4FA*alricp^2
          - 1458845/384*z5*Cf*Nca^-1*d4AA
          + 254395/1536*z5*Cf*Nca^-1*d4AA*alricp
          + 126865/768*z5*Cf*Nca^-1*d4AA*alricp^2
          - 108415/1152*z5*Cf*Nca^-1*d4AA*alricp^3
          - 9305/256*z5*Cf*Nca^-1*d4AA*alricp^4
          + 8065/1536*z5*Cf*Nca^-1*d4AA*alricp^5
          + 18080*z5*Cf*Nf*Nc^-1*d4FF
          + 320*z5*Cf^3*Tf^2*Nf^2
          - 46880/9*z5*Cf^4*Tf*Nf
          + 22600*z5*Cf^5
          + 609425/96*z5*Ca*Nc^-1*d4FA
          - 8045/48*z5*Ca*Nc^-1*d4FA*alricp
          + 17095/288*z5*Ca*Nc^-1*d4FA*alricp^2
          + 825/32*z5*Ca*Nc^-1*d4FA*alricp^3
          + 35/16*z5*Ca*Nc^-1*d4FA*alricp^4
          - 35/32*z5*Ca*Nc^-1*d4FA*alricp^5
          - 48640/3*z5*Ca*Nf*Nc^-1*d4FF
          - 3712/3*z5*Ca*Cf^2*Tf^2*Nf^2
          + 32*z5*Ca*Cf^2*Tf^2*Nf^2*alricp
          + 58720/3*z5*Ca*Cf^3*Tf*Nf
          - 570*z5*Ca*Cf^3*Tf*Nf*alricp
          - 248960/9*z5*Ca*Cf^4
          - 2560*z5*Ca*Cf^4*alricp
          + 3584/9*z5*Ca^2*Cf*Tf^2*Nf^2
          - 814/9*z5*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 107/9*z5*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          - 95792/9*z5*Ca^2*Cf^2*Tf*Nf
          - 409*z5*Ca^2*Cf^2*Tf*Nf*alricp
          - 14*z5*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 188795/12*z5*Ca^2*Cf^3
          + 22615/4*z5*Ca^2*Cf^3*alricp
          + 28721/18*z5*Ca^3*Cf*Tf*Nf
          + 109589/144*z5*Ca^3*Cf*Tf*Nf*alricp
          - 2141/216*z5*Ca^3*Cf*Tf*Nf*alricp^2
          - 3127/864*z5*Ca^3*Cf*Tf*Nf*alricp^3
          + 5957573/288*z5*Ca^3*Cf^2
          - 268405/96*z5*Ca^3*Cf^2*alricp
          - 1405/48*z5*Ca^3*Cf^2*alricp^2
          + 25/16*z5*Ca^3*Cf^2*alricp^3
          - 16237513/3072*z5*Ca^4*Cf
          - 14394091/36864*z5*Ca^4*Cf*alricp
          + 729031/55296*z5*Ca^4*Cf*alricp^2
          + 167819/3456*z5*Ca^4*Cf*alricp^3
          - 36995/2048*z5*Ca^4*Cf*alricp^4
          + 18995/36864*z5*Ca^4*Cf*alricp^5
          + 1113/4*z4*Tf*Nf*Nc^-1*d4FA
          + 159/4*z4*Tf*Nf*Nc^-1*d4FA*alricp
          + 11/4*z4*Tf*Nf*Nc^-1*d4FA*alricp^2
          - 3/4*z4*Tf*Nf*Nc^-1*d4FA*alricp^3
          + 1827/32*z4*Cf*Nca^-1*d4AA*alricp
          + 15/128*z4*Cf*Nca^-1*d4AA*alricp^2
          - 27/64*z4*Cf*Nca^-1*d4AA*alricp^3
          - 141/128*z4*Cf*Nca^-1*d4AA*alricp^4
          + 3/8*z4*Cf*Nca^-1*d4AA*alricp^5
          - 64*z4*Cf^2*Tf^3*Nf^3
          - 128*z4*Cf^3*Tf^2*Nf^2
          - 800*z4*Cf^4*Tf*Nf
          - 12243/16*z4*Ca*Nc^-1*d4FA
          - 7575/32*z4*Ca*Nc^-1*d4FA*alricp
          - 161/8*z4*Ca*Nc^-1*d4FA*alricp^2
          + 57/16*z4*Ca*Nc^-1*d4FA*alricp^3
          + 45/16*z4*Ca*Nc^-1*d4FA*alricp^4
          + 21/32*z4*Ca*Nc^-1*d4FA*alricp^5
          + 64*z4*Ca*Cf*Tf^3*Nf^3
          + 32/3*z4*Ca*Cf*Tf^3*Nf^3*alricp
          + 176*z4*Ca*Cf^2*Tf^2*Nf^2
          + 36*z4*Ca*Cf^2*Tf^2*Nf^2*alricp
          + 2120*z4*Ca*Cf^3*Tf*Nf
          + 111/2*z4*Ca*Cf^3*Tf*Nf*alricp
          + 2200*z4*Ca*Cf^4
          - 179*z4*Ca^2*Cf*Tf^2*Nf^2
          - 58*z4*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 19/6*z4*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          - 1411/4*z4*Ca^2*Cf^2*Tf*Nf
          - 429/2*z4*Ca^2*Cf^2*Tf*Nf*alricp
          - 63*z4*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 4664*z4*Ca^2*Cf^3
          - 8705/32*z4*Ca^3*Cf*Tf*Nf
          + 11413/64*z4*Ca^3*Cf*Tf*Nf*alricp
          + 5441/96*z4*Ca^3*Cf*Tf*Nf*alricp^2
          - 3/64*z4*Ca^3*Cf*Tf*Nf*alricp^3
          + 3815/4*z4*Ca^3*Cf^2
          + 8973/32*z4*Ca^3*Cf^2*alricp
          + 21/32*z4*Ca^3*Cf^2*alricp^2
          + 87067/128*z4*Ca^4*Cf
          - 1901069/6144*z4*Ca^4*Cf*alricp
          - 4325/256*z4*Ca^4*Cf*alricp^2
          - 101/512*z4*Ca^4*Cf*alricp^3
          - 125/512*z4*Ca^4*Cf*alricp^4
          - 49/2048*z4*Ca^4*Cf*alricp^5
          + 72*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 22/3*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 14/9*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 54*z3*Ca^-1*Cf^2*Nca^-1*d4AA*alricp
          + 12*z3*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^2
          - 9*z3*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^3
          - 2468/3*z3*Tf*Nf*Nc^-1*d4FA
          - 4349/6*z3*Tf*Nf*Nc^-1*d4FA*alricp
          - 35/9*z3*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 7/6*z3*Tf*Nf*Nc^-1*d4FA*alricp^3
          + 704/3*z3*Tf*Nf^2*Nc^-1*d4FF
          + 17554*z3*Cf*Nc^-1*d4FA
          + 168*z3*Cf*Nc^-1*d4FA*alricp
          + 20*z3*Cf*Nc^-1*d4FA*alricp^2
          + 135731/192*z3*Cf*Nca^-1*d4AA
          + 35693/256*z3*Cf*Nca^-1*d4AA*alricp
          - 11105/48*z3*Cf*Nca^-1*d4AA*alricp^2
          + 15749/144*z3*Cf*Nca^-1*d4AA*alricp^3
          + 55/2*z3*Cf*Nca^-1*d4AA*alricp^4
          - 769/256*z3*Cf*Nca^-1*d4AA*alricp^5
          - 12096*z3*Cf*Nf*Nc^-1*d4FF
          - 256/27*z3*Cf*Tf^4*Nf^4
          + 832/9*z3*Cf^2*Tf^3*Nf^3
          + 400/9*z3*Cf^3*Tf^2*Nf^2
          + 22496/9*z3*Cf^4*Tf*Nf
          + 16000*z3*Cf^5
          - 574393/32*z3*Ca*Nc^-1*d4FA
          - 10333/96*z3*Ca*Nc^-1*d4FA*alricp
          - 22361/144*z3*Ca*Nc^-1*d4FA*alricp^2
          - 853/48*z3*Ca*Nc^-1*d4FA*alricp^3
          + 51/32*z3*Ca*Nc^-1*d4FA*alricp^4
          + 69/32*z3*Ca*Nc^-1*d4FA*alricp^5
          + 8992*z3*Ca*Nf*Nc^-1*d4FF
          - 368/3*z3*Ca*Nf*Nc^-1*d4FF*alricp
          - 1984/27*z3*Ca*Cf*Tf^3*Nf^3
          - 56/27*z3*Ca*Cf*Tf^3*Nf^3*alricp
          - 6160/9*z3*Ca*Cf^2*Tf^2*Nf^2
          - 98/3*z3*Ca*Cf^2*Tf^2*Nf^2*alricp
          - 25804/9*z3*Ca*Cf^3*Tf*Nf
          + 1459/2*z3*Ca*Cf^3*Tf*Nf*alricp
          - 530884/9*z3*Ca*Cf^4
          + 1600*z3*Ca*Cf^4*alricp
          + 3140/3*z3*Ca^2*Cf*Tf^2*Nf^2
          + 403/3*z3*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 395/54*z3*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          - 14287/24*z3*Ca^2*Cf^2*Tf*Nf
          + 2029/8*z3*Ca^2*Cf^2*Tf*Nf*alricp
          - 2479/8*z3*Ca^2*Cf^2*Tf*Nf*alricp^2
          + 1365227/18*z3*Ca^2*Cf^3
          - 51711/16*z3*Ca^2*Cf^3*alricp
          - 27/16*z3*Ca^2*Cf^3*alricp^2
          - 144377/864*z3*Ca^3*Cf*Tf*Nf
          - 16193/18*z3*Ca^3*Cf*Tf*Nf*alricp
          + 3791/432*z3*Ca^3*Cf*Tf*Nf*alricp^2
          + 31141/864*z3*Ca^3*Cf*Tf*Nf*alricp^3
          - 5503507/144*z3*Ca^3*Cf^2
          + 449/12*z3*Ca^3*Cf^2*alricp
          + 1703/12*z3*Ca^3*Cf^2*alricp^2
          - 69/16*z3*Ca^3*Cf^2*alricp^3
          + 46196783/6912*z3*Ca^4*Cf
          + 43270879/27648*z3*Ca^4*Cf*alricp
          + 265991/1024*z3*Ca^4*Cf*alricp^2
          - 2487539/13824*z3*Ca^4*Cf*alricp^3
          + 95633/3072*z3*Ca^4*Cf*alricp^4
          - 6587/3072*z3*Ca^4*Cf*alricp^5
          - 5*z3^2*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - z3^2*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 91/2*z3^2*Tf*Nf*Nc^-1*d4FA
          - 85*z3^2*Tf*Nf*Nc^-1*d4FA*alricp
          - 11/6*z3^2*Tf*Nf*Nc^-1*d4FA*alricp^2
          - 4884*z3^2*Cf*Nc^-1*d4FA
          - 207*z3^2*Cf*Nc^-1*d4FA*alricp
          + 3*z3^2*Cf*Nc^-1*d4FA*alricp^2
          + 3577/64*z3^2*Cf*Nca^-1*d4AA
          + 85523/256*z3^2*Cf*Nca^-1*d4AA*alricp
          + 3525/128*z3^2*Cf*Nca^-1*d4AA*alricp^2
          + 1105/64*z3^2*Cf*Nca^-1*d4AA*alricp^3
          + 213/128*z3^2*Cf*Nca^-1*d4AA*alricp^4
          - 175/256*z3^2*Cf*Nca^-1*d4AA*alricp^5
          + 3648*z3^2*Cf*Nf*Nc^-1*d4FF
          + 1024/3*z3^2*Cf^4*Tf*Nf
          + 2496*z3^2*Cf^5
          + 16935/4*z3^2*Ca*Nc^-1*d4FA
          + 459/2*z3^2*Ca*Nc^-1*d4FA*alricp
          + 617/48*z3^2*Ca*Nc^-1*d4FA*alricp^2
          - 31/16*z3^2*Ca*Nc^-1*d4FA*alricp^3
          - 27/16*z3^2*Ca*Nc^-1*d4FA*alricp^4
          - 5/16*z3^2*Ca*Nc^-1*d4FA*alricp^5
          - 2320*z3^2*Ca*Nf*Nc^-1*d4FF
          - 112*z3^2*Ca*Nf*Nc^-1*d4FF*alricp
          + 256/3*z3^2*Ca*Cf^2*Tf^2*Nf^2
          - 64*z3^2*Ca*Cf^3*Tf*Nf
          - 60*z3^2*Ca*Cf^3*Tf*Nf*alricp
          - 24632/3*z3^2*Ca*Cf^4
          - 128/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          - 1214*z3^2*Ca^2*Cf^2*Tf*Nf
          + 69*z3^2*Ca^2*Cf^2*Tf*Nf*alricp
          + 24*z3^2*Ca^2*Cf^2*Tf*Nf*alricp^2
          + 18097/2*z3^2*Ca^2*Cf^3
          + 9/2*z3^2*Ca^2*Cf^3*alricp
          + 4067/6*z3^2*Ca^3*Cf*Tf*Nf
          - 473/12*z3^2*Ca^3*Cf*Tf*Nf*alricp
          - 947/72*z3^2*Ca^3*Cf*Tf*Nf*alricp^2
          - 35/24*z3^2*Ca^3*Cf*Tf*Nf*alricp^3
          - 78041/24*z3^2*Ca^3*Cf^2
          + 747/16*z3^2*Ca^3*Cf^2*alricp
          - 225/16*z3^2*Ca^3*Cf^2*alricp^2
          + 23555/128*z3^2*Ca^4*Cf
          + 63061/6144*z3^2*Ca^4*Cf*alricp
          - 23917/9216*z3^2*Ca^4*Cf*alricp^2
          + 1657/256*z3^2*Ca^4*Cf*alricp^3
          - 2311/1024*z3^2*Ca^4*Cf*alricp^4
          + 1241/2048*z3^2*Ca^4*Cf*alricp^5
          )

       + aricp^6*(
          - 31000/9*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          + 70/3*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 36800/9*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          - 565/6*Ca*Cf*Nc^-1*d4FA*alricp
          + 80*Ca*Cf*Nc^-1*d4FA*alricp^2
          - 5/2*Ca*Cf*Nc^-1*d4FA*alricp^3
          + 9925/24*Ca*Cf*Nca^-1*d4AA*alricp
          + 12815/128*Ca*Cf*Nca^-1*d4AA*alricp^2
          + 575/32*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 505/128*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 29920/3*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          - 6640/243*Ca*Cf*Tf^4*Nf^4*alricp
          + 13180/243*Ca*Cf^2*Tf^3*Nf^3*alricp
          + 12485/27*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 146045/36*Ca*Cf^4*Tf*Nf*alricp
          - 24885/8*Ca*Cf^5*alricp
          + 1077227/144*Ca^2*Nc^-1*d4FA*alricp
          - 34319/48*Ca^2*Nc^-1*d4FA*alricp^2
          + 117/16*Ca^2*Nc^-1*d4FA*alricp^3
          + 5/16*Ca^2*Nc^-1*d4FA*alricp^4
          - 192088/9*Ca^2*Nf*Nc^-1*d4FF*alricp
          + 1216*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          + 621505/1458*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 31945/486*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          - 8278643/1944*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 49843/216*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 2889833/432*Ca^2*Cf^3*Tf*Nf*alricp
          - 15529/24*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 286009/9*Ca^2*Cf^4*alricp
          - 19513/16*Ca^2*Cf^4*alricp^2
          - 4832627/486*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 4929155/23328*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 1057591/11664*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          - 19754359/1944*Ca^3*Cf^2*Tf*Nf*alricp
          + 9396319/1728*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 68849/192*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 77061695/1152*Ca^3*Cf^3*alricp
          + 1650835/384*Ca^3*Cf^3*alricp^2
          - 477/32*Ca^3*Cf^3*alricp^3
          + 1498325603/31104*Ca^4*Cf*Tf*Nf*alricp
          - 28050343/11664*Ca^4*Cf*Tf*Nf*alricp^2
          + 17127797/93312*Ca^4*Cf*Tf*Nf*alricp^3
          - 545/864*Ca^4*Cf*Tf*Nf*alricp^4
          + 119062069/1536*Ca^4*Cf^2*alricp
          - 11661827/1152*Ca^4*Cf^2*alricp^2
          + 786415/1536*Ca^4*Cf^2*alricp^3
          - 81/8*Ca^4*Cf^2*alricp^4
          - 24293755931/373248*Ca^5*Cf*alricp
          + 4019427211/746496*Ca^5*Cf*alricp^2
          + 19765429/373248*Ca^5*Cf*alricp^3
          - 3419909/55296*Ca^5*Cf*alricp^4
          - 3011/1024*Ca^5*Cf*alricp^5
          - 773/2048*Ca^5*Cf*alricp^6
          + fred*Cf
          + fred*Cf*alricp
          - 3521/24*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 6951/64*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 1295/64*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 231/32*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 3521/32*z7*Cf^2*Nca^-1*d4AA*alricp
          + 20853/256*z7*Cf^2*Nca^-1*d4AA*alricp^2
          - 3885/256*z7*Cf^2*Nca^-1*d4AA*alricp^3
          + 693/128*z7*Cf^2*Nca^-1*d4AA*alricp^4
          - 136885/6*z7*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          - 5145/2*z7*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 627235/8*z7*Ca*Cf*Nc^-1*d4FA*alricp
          - 17045/8*z7*Ca*Cf*Nc^-1*d4FA*alricp^2
          + 805/4*z7*Ca*Cf*Nc^-1*d4FA*alricp^3
          - 318395/16*z7*Ca*Cf*Nca^-1*d4AA*alricp
          + 1581223/512*z7*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 168791/1536*z7*Ca*Cf*Nca^-1*d4AA*alricp^3
          - 61733/1536*z7*Ca*Cf*Nca^-1*d4AA*alricp^4
          - 38843/1536*z7*Ca*Cf*Nca^-1*d4AA*alricp^5
          - 231/256*z7*Ca*Cf*Nca^-1*d4AA*alricp^6
          + 43400*z7*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          + 238140*z7*Ca*Cf^5*alricp
          - 15081535/256*z7*Ca^2*Nc^-1*d4FA*alricp
          + 702835/256*z7*Ca^2*Nc^-1*d4FA*alricp^2
          + 33705/256*z7*Ca^2*Nc^-1*d4FA*alricp^3
          + 6965/256*z7*Ca^2*Nc^-1*d4FA*alricp^4
          - 105/128*z7*Ca^2*Nc^-1*d4FA*alricp^5
          - 118160/3*z7*Ca^2*Nf*Nc^-1*d4FF*alricp
          - 1470*z7*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          + 69720*z7*Ca^2*Cf^3*Tf*Nf*alricp
          - 619885*z7*Ca^2*Cf^4*alricp
          + 2205/2*z7*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 211015/3*z7*Ca^3*Cf^2*Tf*Nf*alricp
          + 8945335/16*z7*Ca^3*Cf^3*alricp
          + 6195/16*z7*Ca^3*Cf^3*alricp^2
          + 140812567/9216*z7*Ca^4*Cf*Tf*Nf*alricp
          + 75481/1024*z7*Ca^4*Cf*Tf*Nf*alricp^2
          - 12761/3072*z7*Ca^4*Cf*Tf*Nf*alricp^3
          + 819/1024*z7*Ca^4*Cf*Tf*Nf*alricp^4
          - 2903965673/12288*z7*Ca^4*Cf^2*alricp
          - 11820991/12288*z7*Ca^4*Cf^2*alricp^2
          - 621803/12288*z7*Ca^4*Cf^2*alricp^3
          + 2457/4096*z7*Ca^4*Cf^2*alricp^4
          + 347916415/8192*z7*Ca^5*Cf*alricp
          - 5037739/8192*z7*Ca^5*Cf*alricp^2
          - 166327/2304*z7*Ca^5*Cf*alricp^3
          - 103775/18432*z7*Ca^5*Cf*alricp^4
          - 536375/73728*z7*Ca^5*Cf*alricp^5
          + 3591/8192*z7*Ca^5*Cf*alricp^6
          - 75*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 75/16*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 75/8*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 25/16*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 225/4*z6*Cf^2*Nca^-1*d4AA*alricp
          - 225/64*z6*Cf^2*Nca^-1*d4AA*alricp^2
          - 225/32*z6*Cf^2*Nca^-1*d4AA*alricp^3
          + 75/64*z6*Cf^2*Nca^-1*d4AA*alricp^4
          + 7125/4*z6*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          + 625/2*z6*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 875/12*z6*Ca*Tf*Nf*Nc^-1*d4FA*alricp^3
          + 1875/8*z6*Ca*Cf*Nca^-1*d4AA*alricp
          + 300525/512*z6*Ca*Cf*Nca^-1*d4AA*alricp^2
          + 22975/256*z6*Ca*Cf*Nca^-1*d4AA*alricp^3
          - 1225/128*z6*Ca*Cf*Nca^-1*d4AA*alricp^4
          - 1475/256*z6*Ca*Cf*Nca^-1*d4AA*alricp^5
          - 225/512*z6*Ca*Cf*Nca^-1*d4AA*alricp^6
          - 32000/3*z6*Ca*Cf^4*Tf*Nf*alricp
          - 78375/16*z6*Ca^2*Nc^-1*d4FA*alricp
          - 34375/16*z6*Ca^2*Nc^-1*d4FA*alricp^2
          - 35375/96*z6*Ca^2*Nc^-1*d4FA*alricp^3
          - 875/32*z6*Ca^2*Nc^-1*d4FA*alricp^4
          + 375/32*z6*Ca^2*Nc^-1*d4FA*alricp^5
          + 125/32*z6*Ca^2*Nc^-1*d4FA*alricp^6
          - 8000/3*z6*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 24000*z6*Ca^2*Cf^3*Tf*Nf*alricp
          + 750*z6*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 88000/3*z6*Ca^2*Cf^4*alricp
          + 4000/3*z6*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 5750*z6*Ca^3*Cf^2*Tf*Nf*alricp
          - 875/2*z6*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 66000*z6*Ca^3*Cf^3*alricp
          - 196625/128*z6*Ca^4*Cf*Tf*Nf*alricp
          - 2275/48*z6*Ca^4*Cf*Tf*Nf*alricp^2
          + 17875/1152*z6*Ca^4*Cf*Tf*Nf*alricp^3
          + 25/192*z6*Ca^4*Cf*Tf*Nf*alricp^4
          + 55231375/1536*z6*Ca^4*Cf^2*alricp
          + 6175/32*z6*Ca^4*Cf^2*alricp^2
          + 3625/512*z6*Ca^4*Cf^2*alricp^3
          + 25/256*z6*Ca^4*Cf^2*alricp^4
          - 17966125/3072*z6*Ca^5*Cf*alricp
          - 7457125/12288*z6*Ca^5*Cf*alricp^2
          - 921275/18432*z6*Ca^5*Cf*alricp^3
          - 225/64*z6*Ca^5*Cf*alricp^4
          + 3575/6144*z6*Ca^5*Cf*alricp^5
          + 925/12288*z6*Ca^5*Cf*alricp^6
          - 20*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 950/9*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 50/3*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          + 60*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 625/6*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 45/2*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 675/8*z5*Ca^-1*Cf^3*Nca^-1*d4AA*alricp
          + 225/8*z5*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^2
          - 45/4*z5*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^3
          - 27045/16*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 33745/72*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 8335/36*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 1615/144*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 145485/64*z5*Cf^2*Nca^-1*d4AA*alricp
          - 67795/192*z5*Cf^2*Nca^-1*d4AA*alricp^2
          + 22815/64*z5*Cf^2*Nca^-1*d4AA*alricp^3
          - 1685/64*z5*Cf^2*Nca^-1*d4AA*alricp^4
          + 49575/2*z5*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          - 8075/3*z5*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          - 2975/18*z5*Ca*Tf*Nf*Nc^-1*d4FA*alricp^3
          - 3200*z5*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          - 5075*z5*Ca*Cf*Nc^-1*d4FA*alricp
          + 1600*z5*Ca*Cf*Nc^-1*d4FA*alricp^2
          - 100*z5*Ca*Cf*Nc^-1*d4FA*alricp^3
          + 2271775/96*z5*Ca*Cf*Nca^-1*d4AA*alricp
          + 4728235/4608*z5*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 1439495/2304*z5*Ca*Cf*Nca^-1*d4AA*alricp^3
          - 8915/288*z5*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 37205/768*z5*Ca*Cf*Nca^-1*d4AA*alricp^5
          + 1415/1536*z5*Ca*Cf*Nca^-1*d4AA*alricp^6
          - 90400*z5*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          - 1600*z5*Ca*Cf^3*Tf^2*Nf^2*alricp
          + 234400/9*z5*Ca*Cf^4*Tf*Nf*alricp
          - 113000*z5*Ca*Cf^5*alricp
          - 2826535/96*z5*Ca^2*Nc^-1*d4FA*alricp
          + 75425/24*z5*Ca^2*Nc^-1*d4FA*alricp^2
          + 135025/288*z5*Ca^2*Nc^-1*d4FA*alricp^3
          - 1185/32*z5*Ca^2*Nc^-1*d4FA*alricp^4
          - 195/8*z5*Ca^2*Nc^-1*d4FA*alricp^5
          - 35/32*z5*Ca^2*Nc^-1*d4FA*alricp^6
          + 243200/3*z5*Ca^2*Nf*Nc^-1*d4FF*alricp
          - 400/9*z5*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 18628/3*z5*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 160*z5*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          - 293474/3*z5*Ca^2*Cf^3*Tf*Nf*alricp
          + 2850*z5*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 1120960/9*z5*Ca^2*Cf^4*alricp
          + 6080*z5*Ca^2*Cf^4*alricp^2
          - 131579/72*z5*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 14510/27*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 65/36*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          + 14287883/288*z5*Ca^3*Cf^2*Tf*Nf*alricp
          + 25093/72*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 187/16*z5*Ca^3*Cf^2*Tf*Nf*alricp^3
          + 21045625/192*z5*Ca^3*Cf^3*alricp
          - 840875/64*z5*Ca^3*Cf^3*alricp^2
          - 75/32*z5*Ca^3*Cf^3*alricp^3
          - 6920953/1152*z5*Ca^4*Cf*Tf*Nf*alricp
          - 11771035/3456*z5*Ca^4*Cf*Tf*Nf*alricp^2
          + 9751/576*z5*Ca^4*Cf*Tf*Nf*alricp^3
          - 8785/1728*z5*Ca^4*Cf*Tf*Nf*alricp^4
          - 552619459/4608*z5*Ca^4*Cf^2*alricp
          + 12179519/2304*z5*Ca^4*Cf^2*alricp^2
          + 264829/1536*z5*Ca^4*Cf^2*alricp^3
          - 2735/768*z5*Ca^4*Cf^2*alricp^4
          + 130424905/4608*z5*Ca^5*Cf*alricp
          + 496497353/110592*z5*Ca^5*Cf*alricp^2
          + 736795/18432*z5*Ca^5*Cf*alricp^3
          - 973549/27648*z5*Ca^5*Cf*alricp^4
          - 49463/18432*z5*Ca^5*Cf*alricp^5
          - 36455/36864*z5*Ca^5*Cf*alricp^6
          + 333/8*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 99/16*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 9/2*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 21/16*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 999/32*z4*Cf^2*Nca^-1*d4AA*alricp
          + 297/64*z4*Cf^2*Nca^-1*d4AA*alricp^2
          + 27/8*z4*Cf^2*Nca^-1*d4AA*alricp^3
          - 63/64*z4*Cf^2*Nca^-1*d4AA*alricp^4
          - 5565/4*z4*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          - 795/4*z4*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          - 55/4*z4*Ca*Tf*Nf*Nc^-1*d4FA*alricp^3
          + 15/4*z4*Ca*Tf*Nf*Nc^-1*d4FA*alricp^4
          - 8325/64*z4*Ca*Cf*Nca^-1*d4AA*alricp
          - 44343/128*z4*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 9993/128*z4*Ca*Cf*Nca^-1*d4AA*alricp^3
          - 435/64*z4*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 81/128*z4*Ca*Cf*Nca^-1*d4AA*alricp^5
          - 9/128*z4*Ca*Cf*Nca^-1*d4AA*alricp^6
          + 320*z4*Ca*Cf^2*Tf^3*Nf^3*alricp
          + 640*z4*Ca*Cf^3*Tf^2*Nf^2*alricp
          + 4000*z4*Ca*Cf^4*Tf*Nf*alricp
          + 61215/16*z4*Ca^2*Nc^-1*d4FA*alricp
          + 37875/32*z4*Ca^2*Nc^-1*d4FA*alricp^2
          + 805/8*z4*Ca^2*Nc^-1*d4FA*alricp^3
          - 285/16*z4*Ca^2*Nc^-1*d4FA*alricp^4
          - 225/16*z4*Ca^2*Nc^-1*d4FA*alricp^5
          - 105/32*z4*Ca^2*Nc^-1*d4FA*alricp^6
          - 312*z4*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 160/3*z4*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          - 778*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 180*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          - 10528*z4*Ca^2*Cf^3*Tf*Nf*alricp
          - 555/2*z4*Ca^2*Cf^3*Tf*Nf*alricp^2
          - 11000*z4*Ca^2*Cf^4*alricp
          + 3177/4*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 1123/4*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 29/6*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          + 14255/16*z4*Ca^3*Cf^2*Tf*Nf*alricp
          + 7449/16*z4*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 57*z4*Ca^3*Cf^2*Tf*Nf*alricp^3
          + 23320*z4*Ca^3*Cf^3*alricp
          + 127047/64*z4*Ca^4*Cf*Tf*Nf*alricp
          - 58189/128*z4*Ca^4*Cf*Tf*Nf*alricp^2
          - 4715/48*z4*Ca^4*Cf*Tf*Nf*alricp^3
          - 85/128*z4*Ca^4*Cf*Tf*Nf*alricp^4
          - 854203/256*z4*Ca^4*Cf^2*alricp
          - 361389/512*z4*Ca^4*Cf^2*alricp^2
          - 39/16*z4*Ca^4*Cf^2*alricp^3
          + 3/512*z4*Ca^4*Cf^2*alricp^4
          - 2291307/512*z4*Ca^5*Cf*alricp
          + 6657067/6144*z4*Ca^5*Cf*alricp^2
          + 55041/512*z4*Ca^5*Cf*alricp^3
          + 3663/512*z4*Ca^5*Cf*alricp^4
          + 333/512*z4*Ca^5*Cf*alricp^5
          + 223/2048*z4*Ca^5*Cf*alricp^6
          - 256/3*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 728/9*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 20*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          - 136*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          - 230/3*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 27*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 81*z3*Ca^-1*Cf^3*Nca^-1*d4AA*alricp
          - 18*z3*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^2
          + 27/2*z3*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^3
          + 54797/24*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 22987/72*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 18899/72*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 133/72*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 77845/32*z3*Cf^2*Nca^-1*d4AA*alricp
          + 10391/96*z3*Cf^2*Nca^-1*d4AA*alricp^2
          - 12129/32*z3*Cf^2*Nca^-1*d4AA*alricp^3
          + 711/32*z3*Cf^2*Nca^-1*d4AA*alricp^4
          + 12340/3*z3*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          + 21745/6*z3*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 175/9*z3*Ca*Tf*Nf*Nc^-1*d4FA*alricp^3
          - 35/6*z3*Ca*Tf*Nf*Nc^-1*d4FA*alricp^4
          - 3520/3*z3*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          - 87770*z3*Ca*Cf*Nc^-1*d4FA*alricp
          - 840*z3*Ca*Cf*Nc^-1*d4FA*alricp^2
          - 100*z3*Ca*Cf*Nc^-1*d4FA*alricp^3
          - 434885/48*z3*Ca*Cf*Nca^-1*d4AA*alricp
          - 5441813/2304*z3*Ca*Cf*Nca^-1*d4AA*alricp^2
          + 201673/288*z3*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 2879/72*z3*Ca*Cf*Nca^-1*d4AA*alricp^4
          - 1593/64*z3*Ca*Cf*Nca^-1*d4AA*alricp^5
          - 103/256*z3*Ca*Cf*Nca^-1*d4AA*alricp^6
          + 60480*z3*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          + 1280/27*z3*Ca*Cf*Tf^4*Nf^4*alricp
          - 4160/9*z3*Ca*Cf^2*Tf^3*Nf^3*alricp
          - 2000/9*z3*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 112480/9*z3*Ca*Cf^4*Tf*Nf*alricp
          - 80000*z3*Ca*Cf^5*alricp
          + 2766599/32*z3*Ca^2*Nc^-1*d4FA*alricp
          - 182725/96*z3*Ca^2*Nc^-1*d4FA*alricp^2
          + 26719/144*z3*Ca^2*Nc^-1*d4FA*alricp^3
          + 4427/48*z3*Ca^2*Nc^-1*d4FA*alricp^4
          + 851/32*z3*Ca^2*Nc^-1*d4FA*alricp^5
          - 51/32*z3*Ca^2*Nc^-1*d4FA*alricp^6
          - 44384*z3*Ca^2*Nf*Nc^-1*d4FF*alricp
          + 1264/3*z3*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          + 8230/27*z3*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 140/27*z3*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          + 42955/9*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 1346/3*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 1169653/72*z3*Ca^2*Cf^3*Tf*Nf*alricp
          - 6027/2*z3*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 43625933/144*z3*Ca^2*Cf^4*alricp
          - 57719/16*z3*Ca^2*Cf^4*alricp^2
          - 325685/72*z3*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 254155/216*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 16183/324*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          + 848723/288*z3*Ca^3*Cf^2*Tf*Nf*alricp
          - 456641/144*z3*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 747/2*z3*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 227777303/576*z3*Ca^3*Cf^3*alricp
          + 422203/64*z3*Ca^3*Cf^3*alricp^2
          + 261/32*z3*Ca^3*Cf^3*alricp^3
          - 12697303/1728*z3*Ca^4*Cf*Tf*Nf*alricp
          + 20164807/3456*z3*Ca^4*Cf*Tf*Nf*alricp^2
          - 1965935/10368*z3*Ca^4*Cf*Tf*Nf*alricp^3
          + 11431/1728*z3*Ca^4*Cf*Tf*Nf*alricp^4
          + 107797489/576*z3*Ca^4*Cf^2*alricp
          + 1053965/288*z3*Ca^4*Cf^2*alricp^2
          - 343051/768*z3*Ca^4*Cf^2*alricp^3
          + 2983/256*z3*Ca^4*Cf^2*alricp^4
          - 124723733/6912*z3*Ca^5*Cf*alricp
          - 1470175/192*z3*Ca^5*Cf*alricp^2
          - 3146951/82944*z3*Ca^5*Cf*alricp^3
          + 1573003/27648*z3*Ca^5*Cf*alricp^4
          + 3/1024*z3*Ca^5*Cf*alricp^5
          - 669/1024*z3*Ca^5*Cf*alricp^6
          + 675*z3*z5*Cf^2*Nca^-1*d4AA*alricp
          + 225*z3*z5*Cf^2*Nca^-1*d4AA*alricp^2
          - 90*z3*z5*Cf^2*Nca^-1*d4AA*alricp^3
          - 15525/32*z3*z5*Ca*Cf*Nca^-1*d4AA*alricp
          - 3825/32*z3*z5*Ca*Cf*Nca^-1*d4AA*alricp^2
          + 3195/32*z3*z5*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 45/32*z3*z5*Ca*Cf*Nca^-1*d4AA*alricp^4
          - 45/16*z3*z5*Ca*Cf*Nca^-1*d4AA*alricp^5
          - 7695/16*z3*z5*Ca^2*Nc^-1*d4FA*alricp
          - 1395/16*z3*z5*Ca^2*Nc^-1*d4FA*alricp^2
          + 345/8*z3*z5*Ca^2*Nc^-1*d4FA*alricp^3
          + 105/8*z3*z5*Ca^2*Nc^-1*d4FA*alricp^4
          + 45/16*z3*z5*Ca^2*Nc^-1*d4FA*alricp^5
          - 15/16*z3*z5*Ca^2*Nc^-1*d4FA*alricp^6
          + 2880*z3*z5*Ca^2*Cf^4*alricp
          - 960*z3*z5*Ca^2*Cf^4*alricp^2
          + 720*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp
          - 240*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 6480*z3*z5*Ca^3*Cf^3*alricp
          + 2160*z3*z5*Ca^3*Cf^3*alricp^2
          - 360*z3*z5*Ca^4*Cf*Tf*Nf*alricp
          + 120*z3*z5*Ca^4*Cf*Tf*Nf*alricp^2
          + 27495/8*z3*z5*Ca^4*Cf^2*alricp
          - 8595/8*z3*z5*Ca^4*Cf^2*alricp^2
          - 105/4*z3*z5*Ca^4*Cf^2*alricp^3
          - 131625/256*z3*z5*Ca^5*Cf*alricp
          + 5775/256*z3*z5*Ca^5*Cf*alricp^2
          + 10895/256*z3*z5*Ca^5*Cf*alricp^3
          + 1105/256*z3*z5*Ca^5*Cf*alricp^4
          - 45/128*z3*z5*Ca^5*Cf*alricp^5
          - 5/64*z3*z5*Ca^5*Cf*alricp^6
          + 108*z3*z4*Ca^3*Cf^2*Tf*Nf*alricp
          + 18*z3*z4*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 18*z3*z4*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 621/8*z3*z4*Ca^4*Cf*Tf*Nf*alricp
          - 81/8*z3*z4*Ca^4*Cf*Tf*Nf*alricp^2
          + 105/8*z3*z4*Ca^4*Cf*Tf*Nf*alricp^3
          - 3/8*z3*z4*Ca^4*Cf*Tf*Nf*alricp^4
          - 297*z3*z4*Ca^4*Cf^2*alricp
          + 99*z3*z4*Ca^4*Cf^2*alricp^2
          + 6831/32*z3*z4*Ca^5*Cf*alricp
          - 5427/64*z3*z4*Ca^5*Cf*alricp^2
          - 15/64*z3*z4*Ca^5*Cf*alricp^3
          + 75/64*z3*z4*Ca^5*Cf*alricp^4
          + 9/64*z3*z4*Ca^5*Cf*alricp^5
          + 20*z3^2*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 4*z3^2*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 15*z3^2*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 3*z3^2*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 167/2*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 817/8*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 14*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 17/8*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 2655/4*z3^2*Cf^2*Nca^-1*d4AA*alricp
          - 6279/32*z3^2*Cf^2*Nca^-1*d4AA*alricp^2
          + 819/8*z3^2*Cf^2*Nca^-1*d4AA*alricp^3
          + 63/32*z3^2*Cf^2*Nca^-1*d4AA*alricp^4
          - 455/2*z3^2*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          + 425*z3^2*Ca*Tf*Nf*Nc^-1*d4FA*alricp^2
          + 55/6*z3^2*Ca*Tf*Nf*Nc^-1*d4FA*alricp^3
          + 24420*z3^2*Ca*Cf*Nc^-1*d4FA*alricp
          + 1035*z3^2*Ca*Cf*Nc^-1*d4FA*alricp^2
          - 15*z3^2*Ca*Cf*Nc^-1*d4FA*alricp^3
          + 16123/64*z3^2*Ca*Cf*Nca^-1*d4AA*alricp
          - 350411/256*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 15697/128*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 701/64*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 351/128*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^5
          - 49/256*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^6
          - 18240*z3^2*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          - 5120/3*z3^2*Ca*Cf^4*Tf*Nf*alricp
          - 12480*z3^2*Ca*Cf^5*alricp
          - 328683/16*z3^2*Ca^2*Nc^-1*d4FA*alricp
          - 18063/16*z3^2*Ca^2*Nc^-1*d4FA*alricp^2
          - 6127/48*z3^2*Ca^2*Nc^-1*d4FA*alricp^3
          - 19/16*z3^2*Ca^2*Nc^-1*d4FA*alricp^4
          + 27/4*z3^2*Ca^2*Nc^-1*d4FA*alricp^5
          + 23/8*z3^2*Ca^2*Nc^-1*d4FA*alricp^6
          + 11600*z3^2*Ca^2*Nf*Nc^-1*d4FF*alricp
          + 560*z3^2*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          - 1928/3*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 48*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          - 22*z3^2*Ca^2*Cf^3*Tf*Nf*alricp
          + 396*z3^2*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 117760/3*z3^2*Ca^2*Cf^4*alricp
          + 600*z3^2*Ca^2*Cf^4*alricp^2
          + 394*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 109/6*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 8*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          + 12297/2*z3^2*Ca^3*Cf^2*Tf*Nf*alricp
          - 565/8*z3^2*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 87*z3^2*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 82853/2*z3^2*Ca^3*Cf^3*alricp
          - 2589/2*z3^2*Ca^3*Cf^3*alricp^2
          - 105983/32*z3^2*Ca^4*Cf*Tf*Nf*alricp
          - 11071/192*z3^2*Ca^4*Cf*Tf*Nf*alricp^2
          + 18211/288*z3^2*Ca^4*Cf*Tf*Nf*alricp^3
          - 341/192*z3^2*Ca^4*Cf*Tf*Nf*alricp^4
          + 6179911/384*z3^2*Ca^4*Cf^2*alricp
          - 23323/256*z3^2*Ca^4*Cf^2*alricp^2
          + 10239/128*z3^2*Ca^4*Cf^2*alricp^3
          - 537/256*z3^2*Ca^4*Cf^2*alricp^4
          - 269939/128*z3^2*Ca^5*Cf*alricp
          + 2281067/6144*z3^2*Ca^5*Cf*alricp^2
          - 843619/9216*z3^2*Ca^5*Cf*alricp^3
          - 9287/768*z3^2*Ca^5*Cf*alricp^4
          + 2983/1024*z3^2*Ca^5*Cf*alricp^5
          + 935/2048*z3^2*Ca^5*Cf*alricp^6
          );

gammamricp =

       + aricp*(
          - 3*Cf
          )

       + aricp^2*(
          + 10/3*Cf*Tf*Nf
          - 3/2*Cf^2
          - 97/6*Ca*Cf
          + 3*Ca*Cf*alricp
          )

       + aricp^3*(
          + 140/27*Cf*Tf^2*Nf^2
          + 46*Cf^2*Tf*Nf
          - 129/2*Cf^3
          + 556/27*Ca*Cf*Tf*Nf
          - 20/3*Ca*Cf*Tf*Nf*alricp
          + 129/4*Ca*Cf^2
          + 3*Ca*Cf^2*alricp
          - 11413/108*Ca^2*Cf
          + 1163/24*Ca^2*Cf*alricp
          - 21/8*Ca^2*Cf*alricp^2
          - 48*z3*Cf^2*Tf*Nf
          + 48*z3*Ca*Cf*Tf*Nf
          - 27/8*z3*Ca^2*Cf*alricp
          + 9/8*z3*Ca^2*Cf*alricp^2
          )

       + aricp^4*(
          + 32*Nc^-1*d4FA
          - 64*Nf*Nc^-1*d4FF
          + 664/81*Cf*Tf^3*Nf^3
          - 304/27*Cf^2*Tf^2*Nf^2
          + 280/3*Cf^3*Tf*Nf
          + 1261/8*Cf^4
          - 1342/81*Ca*Cf*Tf^2*Nf^2
          - 140/9*Ca*Cf*Tf^2*Nf^2*alricp
          + 8819/27*Ca*Cf^2*Tf*Nf
          - 138*Ca*Cf^2*Tf*Nf*alricp
          - 15349/12*Ca*Cf^3
          + 387/2*Ca*Cf^3*alricp
          + 65459/162*Ca^2*Cf*Tf*Nf
          - 11465/72*Ca^2*Cf*Tf*Nf*alricp
          + 55/6*Ca^2*Cf*Tf*Nf*alricp^2
          + 34045/36*Ca^2*Cf^2
          - 645/8*Ca^2*Cf^2*alricp
          - 33/8*Ca^2*Cf^2*alricp^2
          - 70055/72*Ca^3*Cf
          + 380749/576*Ca^3*Cf*alricp
          - 16201/192*Ca^3*Cf*alricp^2
          + 59/16*Ca^3*Cf*alricp^3
          - 225/4*z5*Ca^-1*Cf*Nca^-1*d4AA*alricp
          - 75/4*z5*Ca^-1*Cf*Nca^-1*d4AA*alricp^2
          + 15/2*z5*Ca^-1*Cf*Nca^-1*d4AA*alricp^3
          + 480*z5*Cf^3*Tf*Nf
          - 80*z5*Ca*Cf^2*Tf*Nf
          - 400*z5*Ca^2*Cf*Tf*Nf
          - 440*z5*Ca^2*Cf^2
          + 440*z5*Ca^3*Cf
          + 255/32*z5*Ca^3*Cf*alricp
          - 215/32*z5*Ca^3*Cf*alricp^2
          + 25/16*z5*Ca^3*Cf*alricp^3
          - 96*z4*Cf^2*Tf^2*Nf^2
          + 96*z4*Ca*Cf*Tf^2*Nf^2
          + 264*z4*Ca*Cf^2*Tf*Nf
          - 264*z4*Ca^2*Cf*Tf*Nf
          + 54*z3*Ca^-1*Cf*Nca^-1*d4AA*alricp
          + 12*z3*Ca^-1*Cf*Nca^-1*d4AA*alricp^2
          - 9*z3*Ca^-1*Cf*Nca^-1*d4AA*alricp^3
          - 240*z3*Nc^-1*d4FA
          + 480*z3*Nf*Nc^-1*d4FF
          - 128/9*z3*Cf*Tf^3*Nf^3
          + 160*z3*Cf^2*Tf^2*Nf^2
          - 552*z3*Cf^3*Tf*Nf
          + 336*z3*Cf^4
          - 160*z3*Ca*Cf*Tf^2*Nf^2
          - 368*z3*Ca*Cf^2*Tf*Nf
          + 144*z3*Ca*Cf^2*Tf*Nf*alricp
          - 316*z3*Ca*Cf^3
          + 2684/3*z3*Ca^2*Cf*Tf*Nf
          - 122*z3*Ca^2*Cf*Tf*Nf*alricp
          - 5/2*z3*Ca^2*Cf*Tf*Nf*alricp^2
          + 152*z3*Ca^2*Cf^2
          - 27/8*z3*Ca^2*Cf^2*alricp
          + 9/8*z3*Ca^2*Cf^2*alricp^2
          - 1418/9*z3*Ca^3*Cf
          - 3103/32*z3*Ca^3*Cf*alricp
          + 1083/32*z3*Ca^3*Cf*alricp^2
          - 51/16*z3*Ca^3*Cf*alricp^3
          )

       + aricp^5*(
          - 3040/9*Tf*Nf*Nc^-1*d4FA
          + 6896/9*Tf*Nf^2*Nc^-1*d4FF
          - 6768*Cf*Nc^-1*d4FA
          - 358*Cf*Nca^-1*d4AA
          + 352*Cf*Nf*Nc^-1*d4FF
          + 1040/81*Cf*Tf^4*Nf^4
          - 8966/81*Cf^2*Tf^3*Nf^3
          - 45253/54*Cf^3*Tf^2*Nf^2
          + 48797/36*Cf^4*Tf*Nf
          - 50995/8*Cf^5
          + 76784/9*Ca*Nc^-1*d4FA
          - 128*Ca*Nc^-1*d4FA*alricp
          - 25384/9*Ca*Nf*Nc^-1*d4FF
          + 256*Ca*Nf*Nc^-1*d4FF*alricp
          - 18667/243*Ca*Cf*Tf^3*Nf^3
          - 2656/81*Ca*Cf*Tf^3*Nf^3*alricp
          - 375373/486*Ca*Cf^2*Tf^2*Nf^2
          + 1216/27*Ca*Cf^2*Tf^2*Nf^2*alricp
          + 406861/108*Ca*Cf^3*Tf*Nf
          - 1120/3*Ca*Cf^3*Tf*Nf*alricp
          + 2565029/144*Ca*Cf^4
          - 1261/2*Ca*Cf^4*alricp
          - 27418/243*Ca^2*Cf*Tf^2*Nf^2
          + 163933/486*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 175/6*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          - 753557/1944*Ca^2*Cf^2*Tf*Nf
          - 585769/216*Ca^2*Cf^2*Tf*Nf*alricp
          + 1035/4*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 2625197/72*Ca^2*Cf^3
          + 295507/48*Ca^2*Cf^3*alricp
          - 5805/16*Ca^2*Cf^3*alricp^2
          + 4994047/972*Ca^3*Cf*Tf*Nf
          - 73203809/15552*Ca^3*Cf*Tf*Nf*alricp
          + 268021/576*Ca^3*Cf*Tf*Nf*alricp^2
          - 505/36*Ca^3*Cf*Tf*Nf*alricp^3
          + 25256617/972*Ca^3*Cf^2
          - 2380381/576*Ca^3*Cf^2*alricp
          + 8023/64*Ca^3*Cf^2*alricp^2
          + 101/16*Ca^3*Cf^2*alricp^3
          - 22663417/1944*Ca^4*Cf
          + 1282430779/124416*Ca^4*Cf*alricp
          - 4432475/2304*Ca^4*Cf*alricp^2
          + 713221/4608*Ca^4*Cf*alricp^3
          - 677/128*Ca^4*Cf*alricp^4
          + 1232*z7*Cf*Nca^-1*d4AA
          - 3521/32*z7*Cf*Nca^-1*d4AA*alricp
          + 20853/256*z7*Cf*Nca^-1*d4AA*alricp^2
          - 3885/256*z7*Cf*Nca^-1*d4AA*alricp^3
          + 693/128*z7*Cf*Nca^-1*d4AA*alricp^4
          - 6720*z7*Cf^4*Tf*Nf
          - 1232*z7*Ca*Nc^-1*d4FA
          + 3360*z7*Ca*Cf^3*Tf*Nf
          - 560*z7*Ca^2*Cf^2*Tf*Nf
          + 9240*z7*Ca^2*Cf^3
          + 3920*z7*Ca^3*Cf*Tf*Nf
          - 6160*z7*Ca^3*Cf^2
          - 3080*z7*Ca^4*Cf
          - 121513/12288*z7*Ca^4*Cf*alricp
          + 132363/4096*z7*Ca^4*Cf*alricp^2
          - 12761/4096*z7*Ca^4*Cf*alricp^3
          + 2457/4096*z7*Ca^4*Cf*alricp^4
          - 225/4*z6*Cf*Nca^-1*d4AA*alricp
          - 225/64*z6*Cf*Nca^-1*d4AA*alricp^2
          - 225/32*z6*Cf*Nca^-1*d4AA*alricp^3
          + 75/64*z6*Cf*Nca^-1*d4AA*alricp^4
          + 1600*z6*Cf^3*Tf^2*Nf^2
          - 800/3*z6*Ca*Cf^2*Tf^2*Nf^2
          - 4400*z6*Ca*Cf^3*Tf*Nf
          - 4000/3*z6*Ca^2*Cf*Tf^2*Nf^2
          - 2200/3*z6*Ca^2*Cf^2*Tf*Nf
          + 15400/3*z6*Ca^3*Cf*Tf*Nf
          + 12100/3*z6*Ca^3*Cf^2
          - 12100/3*z6*Ca^4*Cf
          - 10875/512*z6*Ca^4*Cf*alricp
          - 75/32*z6*Ca^4*Cf*alricp^2
          - 375/512*z6*Ca^4*Cf*alricp^3
          + 25/256*z6*Ca^4*Cf*alricp^4
          + 65/4*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 1075/12*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 50/3*z5*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 225/4*z5*Ca^-1*Cf^2*Nca^-1*d4AA*alricp
          - 75/4*z5*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^2
          + 15/2*z5*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^3
          - 3520/3*z5*Tf*Nf*Nc^-1*d4FA
          + 2240/3*z5*Tf*Nf^2*Nc^-1*d4FF
          + 25440*z5*Cf*Nc^-1*d4FA
          + 15640/3*z5*Cf*Nca^-1*d4AA
          - 55585/64*z5*Cf*Nca^-1*d4AA*alricp
          + 11305/192*z5*Cf*Nca^-1*d4AA*alricp^2
          + 28885/192*z5*Cf*Nca^-1*d4AA*alricp^3
          - 1205/64*z5*Cf*Nca^-1*d4AA*alricp^4
          - 11840*z5*Cf*Nf*Nc^-1*d4FF
          - 512/3*z5*Cf^2*Tf^3*Nf^3
          - 8000/3*z5*Cf^3*Tf^2*Nf^2
          + 37000/3*z5*Cf^4*Tf*Nf
          - 2080*z5*Cf^5
          - 23200*z5*Ca*Nc^-1*d4FA
          + 35680/3*z5*Ca*Nf*Nc^-1*d4FF
          + 4096/9*z5*Ca*Cf*Tf^3*Nf^3
          + 12448/9*z5*Ca*Cf^2*Tf^2*Nf^2
          - 5620*z5*Ca*Cf^3*Tf*Nf
          - 1920*z5*Ca*Cf^3*Tf*Nf*alricp
          - 29600/3*z5*Ca*Cf^4
          + 2944/3*z5*Ca^2*Cf*Tf^2*Nf^2
          - 100/3*z5*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 81464/9*z5*Ca^2*Cf^2*Tf*Nf
          + 362*z5*Ca^2*Cf^2*Tf*Nf*alricp
          + 99140/3*z5*Ca^2*Cf^3
          - 139234/9*z5*Ca^3*Cf*Tf*Nf
          + 12913/8*z5*Ca^3*Cf*Tf*Nf*alricp
          + 9875/288*z5*Ca^3*Cf*Tf*Nf*alricp^2
          - 125/36*z5*Ca^3*Cf*Tf*Nf*alricp^3
          - 374180/9*z5*Ca^3*Cf^2
          + 56575/32*z5*Ca^3*Cf^2*alricp
          - 215/32*z5*Ca^3*Cf^2*alricp^2
          + 25/16*z5*Ca^3*Cf^2*alricp^3
          + 64405/3*z5*Ca^4*Cf
          - 2423053/1536*z5*Ca^4*Cf*alricp
          - 477551/2304*z5*Ca^4*Cf*alricp^2
          + 306047/4608*z5*Ca^4*Cf*alricp^3
          - 1535/768*z5*Ca^4*Cf*alricp^4
          + 144*z4*Tf*Nf*Nc^-1*d4FA
          + 768*z4*Tf*Nf^2*Nc^-1*d4FF
          - 264*z4*Cf*Nca^-1*d4AA
          + 999/32*z4*Cf*Nca^-1*d4AA*alricp
          + 297/64*z4*Cf*Nca^-1*d4AA*alricp^2
          + 27/8*z4*Cf*Nca^-1*d4AA*alricp^3
          - 63/64*z4*Cf*Nca^-1*d4AA*alricp^4
          - 256/9*z4*Cf*Tf^4*Nf^4
          + 320*z4*Cf^2*Tf^3*Nf^3
          - 1304*z4*Cf^3*Tf^2*Nf^2
          + 672*z4*Cf^4*Tf*Nf
          + 1320*z4*Ca*Nc^-1*d4FA
          - 2640*z4*Ca*Nf*Nc^-1*d4FF
          - 2176/9*z4*Ca*Cf*Tf^3*Nf^3
          - 1864*z4*Ca*Cf^2*Tf^2*Nf^2
          + 384*z4*Ca*Cf^2*Tf^2*Nf^2*alricp
          + 2360*z4*Ca*Cf^3*Tf*Nf
          - 1848*z4*Ca*Cf^4
          + 9364/3*z4*Ca^2*Cf*Tf^2*Nf^2
          - 378*z4*Ca^2*Cf*Tf^2*Nf^2*alricp
          + 3226*z4*Ca^2*Cf^2*Tf*Nf
          - 984*z4*Ca^2*Cf^2*Tf*Nf*alricp
          + 1738*z4*Ca^2*Cf^3
          - 54925/9*z4*Ca^3*Cf*Tf*Nf
          + 15987/16*z4*Ca^3*Cf*Tf*Nf*alricp
          - 15/16*z4*Ca^3*Cf*Tf*Nf*alricp^2
          - 836*z4*Ca^3*Cf^2
          + 15697/18*z4*Ca^4*Cf
          + 3333/256*z4*Ca^4*Cf*alricp
          + 1635/512*z4*Ca^4*Cf*alricp^2
          + 27/32*z4*Ca^4*Cf*alricp^3
          + 3/512*z4*Ca^4*Cf*alricp^4
          - 94*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 202/3*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 20*z3*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 54*z3*Ca^-1*Cf^2*Nca^-1*d4AA*alricp
          + 12*z3*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^2
          - 9*z3*Ca^-1*Cf^2*Nca^-1*d4AA*alricp^3
          + 14920/3*z3*Tf*Nf*Nc^-1*d4FA
          - 7312/3*z3*Tf*Nf^2*Nc^-1*d4FF
          - 3840*z3*Cf*Nc^-1*d4FA
          - 4988/3*z3*Cf*Nca^-1*d4AA
          + 34693/32*z3*Cf*Nca^-1*d4AA*alricp
          - 13193/96*z3*Cf*Nca^-1*d4AA*alricp^2
          - 4553/32*z3*Cf*Nca^-1*d4AA*alricp^3
          + 423/32*z3*Cf*Nca^-1*d4AA*alricp^4
          + 4928*z3*Cf*Nf*Nc^-1*d4FF
          + 1280/81*z3*Cf*Tf^4*Nf^4
          - 352/3*z3*Cf^2*Tf^3*Nf^3
          + 38416/9*z3*Cf^3*Tf^2*Nf^2
          - 6888*z3*Cf^4*Tf*Nf
          - 848*z3*Cf^5
          + 1208/3*z3*Ca*Nc^-1*d4FA
          + 960*z3*Ca*Nc^-1*d4FA*alricp
          + 16720/3*z3*Ca*Nf*Nc^-1*d4FF
          - 1920*z3*Ca*Nf*Nc^-1*d4FF*alricp
          - 21472/81*z3*Ca*Cf*Tf^3*Nf^3
          + 512/9*z3*Ca*Cf*Tf^3*Nf^3*alricp
          - 5996/9*z3*Ca*Cf^2*Tf^2*Nf^2
          - 640*z3*Ca*Cf^2*Tf^2*Nf^2*alricp
          + 18013/9*z3*Ca*Cf^3*Tf*Nf
          + 2208*z3*Ca*Cf^3*Tf*Nf*alricp
          + 13060*z3*Ca*Cf^4
          - 1344*z3*Ca*Cf^4*alricp
          - 87722/27*z3*Ca^2*Cf*Tf^2*Nf^2
          + 3545/6*z3*Ca^2*Cf*Tf^2*Nf^2*alricp
          - 35/6*z3*Ca^2*Cf*Tf^2*Nf^2*alricp^2
          - 72194/9*z3*Ca^2*Cf^2*Tf*Nf
          + 22857/8*z3*Ca^2*Cf^2*Tf*Nf*alricp
          - 1287/4*z3*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 24174*z3*Ca^2*Cf^3
          + 16741/16*z3*Ca^2*Cf^3*alricp
          + 1161/16*z3*Ca^2*Cf^3*alricp^2
          + 959759/81*z3*Ca^3*Cf*Tf*Nf
          - 43309/12*z3*Ca^3*Cf*Tf*Nf*alricp
          + 23779/288*z3*Ca^3*Cf*Tf*Nf*alricp^2
          + 115/12*z3*Ca^3*Cf*Tf*Nf*alricp^3
          + 50642/3*z3*Ca^3*Cf^2
          - 2239/4*z3*Ca^3*Cf^2*alricp
          - 179/16*z3*Ca^3*Cf^2*alricp^2
          - 69/16*z3*Ca^3*Cf^2*alricp^3
          - 418936/81*z3*Ca^4*Cf
          - 1908329/1152*z3*Ca^4*Cf*alricp
          + 982669/1152*z3*Ca^4*Cf*alricp^2
          - 104087/768*z3*Ca^4*Cf*alricp^3
          + 1915/256*z3*Ca^4*Cf*alricp^4
          + 15*z3^2*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 3*z3^2*Ca^-1*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 1408*z3^2*Tf*Nf*Nc^-1*d4FA
          - 3872*z3^2*Cf*Nca^-1*d4AA
          - 63/4*z3^2*Cf*Nca^-1*d4AA*alricp
          - 1671/32*z3^2*Cf*Nca^-1*d4AA*alricp^2
          - 45/8*z3^2*Cf*Nca^-1*d4AA*alricp^3
          + 63/32*z3^2*Cf*Nca^-1*d4AA*alricp^4
          - 896*z3^2*Cf^3*Tf^2*Nf^2
          + 3872*z3^2*Ca*Nc^-1*d4FA
          - 1408*z3^2*Ca*Nf*Nc^-1*d4FF
          + 6976/3*z3^2*Ca*Cf^2*Tf^2*Nf^2
          - 1760*z3^2*Ca*Cf^3*Tf*Nf
          - 4288/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          + 5456/3*z3^2*Ca^2*Cf^2*Tf*Nf
          - 216*z3^2*Ca^2*Cf^2*Tf*Nf*alricp
          + 54*z3^2*Ca^2*Cf^2*Tf*Nf*alricp^2
          - 176/3*z3^2*Ca^3*Cf*Tf*Nf
          + 379/2*z3^2*Ca^3*Cf*Tf*Nf*alricp
          - 397/8*z3^2*Ca^3*Cf*Tf*Nf*alricp^2
          + 1936/3*z3^2*Ca^3*Cf^2
          - 1936/3*z3^2*Ca^4*Cf
          + 7053/128*z3^2*Ca^4*Cf*alricp
          - 4261/256*z3^2*Ca^4*Cf*alricp^2
          + 693/128*z3^2*Ca^4*Cf*alricp^3
          - 483/256*z3^2*Ca^4*Cf*alricp^4
          )

       + aricp^6*(
          + 15200/9*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          - 34480/9*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          + 33840*Ca*Cf*Nc^-1*d4FA*alricp
          + 1790*Ca*Cf*Nca^-1*d4AA*alricp
          - 1760*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          - 5200/81*Ca*Cf*Tf^4*Nf^4*alricp
          + 44830/81*Ca*Cf^2*Tf^3*Nf^3*alricp
          + 226265/54*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 243985/36*Ca*Cf^4*Tf*Nf*alricp
          + 254975/8*Ca*Cf^5*alricp
          - 390112/9*Ca^2*Nc^-1*d4FA*alricp
          + 304*Ca^2*Nc^-1*d4FA*alricp^2
          + 139304/9*Ca^2*Nf*Nc^-1*d4FF*alricp
          - 608*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          + 190681/4374*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 6308/81*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          + 2752111/324*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 2888/27*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          - 10981283/432*Ca^2*Cf^3*Tf*Nf*alricp
          + 2660/3*Ca^2*Cf^3*Tf*Nf*alricp^2
          - 832072/9*Ca^2*Cf^4*alricp
          + 23959/16*Ca^2*Cf^4*alricp^2
          + 43548887/5832*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 272137/648*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 1855/36*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          - 33058081/1728*Ca^3*Cf^2*Tf*Nf*alricp
          + 11593921/1728*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 3657/8*Ca^3*Cf^2*Tf*Nf*alricp^3
          + 254342869/1152*Ca^3*Cf^3*alricp
          - 6453649/384*Ca^3*Cf^3*alricp^2
          + 20511/32*Ca^3*Cf^3*alricp^3
          - 2155069069/31104*Ca^4*Cf*Tf*Nf*alricp
          + 27215161/2592*Ca^4*Cf*Tf*Nf*alricp^2
          - 596129/1152*Ca^4*Cf*Tf*Nf*alricp^3
          + 45/2*Ca^4*Cf*Tf*Nf*alricp^4
          - 2113207523/13824*Ca^4*Cf^2*alricp
          + 11949433/1152*Ca^4*Cf^2*alricp^2
          - 92011/512*Ca^4*Cf^2*alricp^3
          - 81/8*Ca^4*Cf^2*alricp^4
          + 143558265973/1119744*Ca^5*Cf*alricp
          - 31091459/1152*Ca^5*Cf*alricp^2
          + 1314509/512*Ca^5*Cf*alricp^3
          - 873/8*Ca^5*Cf*alricp^4
          - 3*fred*Cf
          + 17605/72*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 11585/64*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 6475/192*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 385/32*z7*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 3521/32*z7*Cf^2*Nca^-1*d4AA*alricp
          + 20853/256*z7*Cf^2*Nca^-1*d4AA*alricp^2
          - 3885/256*z7*Cf^2*Nca^-1*d4AA*alricp^3
          + 693/128*z7*Cf^2*Nca^-1*d4AA*alricp^4
          - 2115617/288*z7*Ca*Cf*Nca^-1*d4AA*alricp
          + 224749/256*z7*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 125615/768*z7*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 7469/128*z7*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 33600*z7*Ca*Cf^4*Tf*Nf*alricp
          + 6160*z7*Ca^2*Nc^-1*d4FA*alricp
          - 16800*z7*Ca^2*Cf^3*Tf*Nf*alricp
          + 2800*z7*Ca^3*Cf^2*Tf*Nf*alricp
          - 46200*z7*Ca^3*Cf^3*alricp
          - 541293235/27648*z7*Ca^4*Cf*Tf*Nf*alricp
          - 73535/1024*z7*Ca^4*Cf*Tf*Nf*alricp^2
          + 63805/9216*z7*Ca^4*Cf*Tf*Nf*alricp^3
          - 1365/1024*z7*Ca^4*Cf*Tf*Nf*alricp^4
          + 378348887/12288*z7*Ca^4*Cf^2*alricp
          + 132363/4096*z7*Ca^4*Cf^2*alricp^2
          - 12761/4096*z7*Ca^4*Cf^2*alricp^3
          + 2457/4096*z7*Ca^4*Cf^2*alricp^4
          + 1691330039/110592*z7*Ca^5*Cf*alricp
          + 1426579/4096*z7*Ca^5*Cf*alricp^2
          - 1237817/36864*z7*Ca^5*Cf*alricp^3
          + 26481/4096*z7*Ca^5*Cf*alricp^4
          + 125*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 125/16*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 125/8*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 125/48*z6*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 225/4*z6*Cf^2*Nca^-1*d4AA*alricp
          - 225/64*z6*Cf^2*Nca^-1*d4AA*alricp^2
          - 225/32*z6*Cf^2*Nca^-1*d4AA*alricp^3
          + 75/64*z6*Cf^2*Nca^-1*d4AA*alricp^4
          - 2425/4*z6*Ca*Cf*Nca^-1*d4AA*alricp
          - 2425/64*z6*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 2425/32*z6*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 2425/192*z6*Ca*Cf*Nca^-1*d4AA*alricp^4
          - 8000*z6*Ca*Cf^3*Tf^2*Nf^2*alricp
          + 4000/3*z6*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 22000*z6*Ca^2*Cf^3*Tf*Nf*alricp
          + 20000/3*z6*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 11000/3*z6*Ca^3*Cf^2*Tf*Nf*alricp
          - 9837875/384*z6*Ca^4*Cf*Tf*Nf*alricp
          + 125/24*z6*Ca^4*Cf*Tf*Nf*alricp^2
          + 625/384*z6*Ca^4*Cf*Tf*Nf*alricp^3
          - 125/576*z6*Ca^4*Cf*Tf*Nf*alricp^4
          - 31008625/1536*z6*Ca^4*Cf^2*alricp
          - 75/32*z6*Ca^4*Cf^2*alricp^2
          - 375/512*z6*Ca^4*Cf^2*alricp^3
          + 25/256*z6*Ca^4*Cf^2*alricp^4
          + 10208125/512*z6*Ca^5*Cf*alricp
          - 2425/96*z6*Ca^5*Cf*alricp^2
          - 12125/1536*z6*Ca^5*Cf*alricp^3
          + 2425/2304*z6*Ca^5*Cf*alricp^4
          + 1600/3*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 250/27*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          - 350/9*z5*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          + 9915/4*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 10925/12*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 345*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 29025/8*z5*Ca^-1*Cf^3*Nca^-1*d4AA*alricp
          - 9675/8*z5*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^2
          + 1935/4*z5*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^3
          + 9105/16*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 85375/432*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 50515/144*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 8425/144*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 99315/64*z5*Cf^2*Nca^-1*d4AA*alricp
          + 177005/192*z5*Cf^2*Nca^-1*d4AA*alricp^2
          - 9825/64*z5*Cf^2*Nca^-1*d4AA*alricp^3
          - 1685/64*z5*Cf^2*Nca^-1*d4AA*alricp^4
          + 17600/3*z5*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          - 11200/3*z5*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          - 127200*z5*Ca*Cf*Nc^-1*d4FA*alricp
          - 2229605/64*z5*Ca*Cf*Nca^-1*d4AA*alricp
          + 2483885/1728*z5*Ca*Cf*Nca^-1*d4AA*alricp^2
          + 1005055/576*z5*Ca*Cf*Nca^-1*d4AA*alricp^3
          - 163445/576*z5*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 59200*z5*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          + 2560/3*z5*Ca*Cf^2*Tf^3*Nf^3*alricp
          + 40000/3*z5*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 185000/3*z5*Ca*Cf^4*Tf*Nf*alricp
          + 10400*z5*Ca*Cf^5*alricp
          + 116000*z5*Ca^2*Nc^-1*d4FA*alricp
          - 178400/3*z5*Ca^2*Nf*Nc^-1*d4FF*alricp
          - 59440/27*z5*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 63380/9*z5*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 17822*z5*Ca^2*Cf^3*Tf*Nf*alricp
          + 4560*z5*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 148000/3*z5*Ca^2*Cf^4*alricp
          - 387215/72*z5*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 1325/162*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 875/108*z5*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          - 6252457/144*z5*Ca^3*Cf^2*Tf*Nf*alricp
          - 124295/288*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 575/8*z5*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 31626115/192*z5*Ca^3*Cf^3*alricp
          - 27735/64*z5*Ca^3*Cf^3*alricp^2
          + 3225/32*z5*Ca^3*Cf^3*alricp^3
          + 98975851/1152*z5*Ca^4*Cf*Tf*Nf*alricp
          - 16255055/5184*z5*Ca^4*Cf*Tf*Nf*alricp^2
          - 543545/3456*z5*Ca^4*Cf*Tf*Nf*alricp^3
          + 13675/1728*z5*Ca^4*Cf*Tf*Nf*alricp^4
          + 1000753421/4608*z5*Ca^4*Cf^2*alricp
          - 9460561/2304*z5*Ca^4*Cf^2*alricp^2
          + 3023/512*z5*Ca^4*Cf^2*alricp^3
          - 2735/768*z5*Ca^4*Cf^2*alricp^4
          - 1588631441/13824*z5*Ca^5*Cf*alricp
          + 40033823/20736*z5*Ca^5*Cf*alricp^2
          + 10670093/13824*z5*Ca^5*Cf*alricp^3
          - 265295/6912*z5*Ca^5*Cf*alricp^4
          - 555/8*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 165/16*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 15/2*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 35/16*z4*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          + 999/32*z4*Cf^2*Nca^-1*d4AA*alricp
          + 297/64*z4*Cf^2*Nca^-1*d4AA*alricp^2
          + 27/8*z4*Cf^2*Nca^-1*d4AA*alricp^3
          - 63/64*z4*Cf^2*Nca^-1*d4AA*alricp^4
          - 720*z4*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          - 3840*z4*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          + 53007/32*z4*Ca*Cf*Nca^-1*d4AA*alricp
          + 3201/64*z4*Ca*Cf*Nca^-1*d4AA*alricp^2
          + 291/8*z4*Ca*Cf*Nca^-1*d4AA*alricp^3
          - 679/64*z4*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 1280/9*z4*Ca*Cf*Tf^4*Nf^4*alricp
          - 1600*z4*Ca*Cf^2*Tf^3*Nf^3*alricp
          + 6520*z4*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 3360*z4*Ca*Cf^4*Tf*Nf*alricp
          - 6600*z4*Ca^2*Nc^-1*d4FA*alricp
          + 13200*z4*Ca^2*Nf*Nc^-1*d4FF*alricp
          + 10760/9*z4*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 11230*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 912*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          - 11728*z4*Ca^2*Cf^3*Tf*Nf*alricp
          + 9240*z4*Ca^2*Cf^4*alricp
          - 69919/4*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 10969/12*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 337389/16*z4*Ca^3*Cf^2*Tf*Nf*alricp
          + 40113/16*z4*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 8690*z4*Ca^3*Cf^3*alricp
          + 20476019/576*z4*Ca^4*Cf*Tf*Nf*alricp
          - 969677/384*z4*Ca^4*Cf*Tf*Nf*alricp^2
          - 15/8*z4*Ca^4*Cf*Tf*Nf*alricp^3
          - 5/384*z4*Ca^4*Cf*Tf*Nf*alricp^4
          + 1073413/256*z4*Ca^4*Cf^2*alricp
          + 1635/512*z4*Ca^4*Cf^2*alricp^2
          + 27/32*z4*Ca^4*Cf^2*alricp^3
          + 3/512*z4*Ca^4*Cf^2*alricp^4
          - 9722779/2304*z4*Ca^5*Cf*alricp
          + 52865/1536*z4*Ca^5*Cf*alricp^2
          + 291/32*z4*Ca^5*Cf*alricp^3
          + 97/1536*z4*Ca^5*Cf*alricp^4
          - 3040/9*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          + 760/27*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 140/3*z3*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^3
          - 2458*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          - 1778/3*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 414*z3*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 3483*z3*Ca^-1*Cf^3*Nca^-1*d4AA*alricp
          + 774*z3*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^2
          - 1161/2*z3*Ca^-1*Cf^3*Nca^-1*d4AA*alricp^3
          - 140233/72*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 5917/216*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 2501/8*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 395/8*z3*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 39659/32*z3*Cf^2*Nca^-1*d4AA*alricp
          - 67945/96*z3*Cf^2*Nca^-1*d4AA*alricp^2
          + 7455/32*z3*Cf^2*Nca^-1*d4AA*alricp^3
          + 711/32*z3*Cf^2*Nca^-1*d4AA*alricp^4
          - 74600/3*z3*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          + 36560/3*z3*Ca*Tf*Nf^2*Nc^-1*d4FF*alricp
          + 19200*z3*Ca*Cf*Nc^-1*d4FA*alricp
          + 5596405/288*z3*Ca*Cf*Nca^-1*d4AA*alricp
          - 1891273/864*z3*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 150571/96*z3*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 7663/32*z3*Ca*Cf*Nca^-1*d4AA*alricp^4
          - 24640*z3*Ca*Cf*Nf*Nc^-1*d4FF*alricp
          - 6400/81*z3*Ca*Cf*Tf^4*Nf^4*alricp
          + 1760/3*z3*Ca*Cf^2*Tf^3*Nf^3*alricp
          - 192080/9*z3*Ca*Cf^3*Tf^2*Nf^2*alricp
          + 34440*z3*Ca*Cf^4*Tf*Nf*alricp
          + 4240*z3*Ca*Cf^5*alricp
          + 9872/3*z3*Ca^2*Nc^-1*d4FA*alricp
          - 2328*z3*Ca^2*Nc^-1*d4FA*alricp^2
          - 115424/3*z3*Ca^2*Nf*Nc^-1*d4FF*alricp
          + 4656*z3*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          + 135226/81*z3*Ca^2*Cf*Tf^3*Nf^3*alricp
          - 3980/27*z3*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          - 28799/6*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 13832/9*z3*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 263333/72*z3*Ca^2*Cf^3*Tf*Nf*alricp
          - 5384*z3*Ca^2*Cf^3*Tf*Nf*alricp^2
          - 1149035/16*z3*Ca^2*Cf^4*alricp
          + 47289/16*z3*Ca^2*Cf^4*alricp^2
          + 4614013/216*z3*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 443693/324*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 1015/36*z3*Ca^3*Cf*Tf^2*Nf^2*alricp^3
          + 9377171/144*z3*Ca^3*Cf^2*Tf*Nf*alricp
          - 852745/96*z3*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 5817/8*z3*Ca^3*Cf^2*Tf*Nf*alricp^3
          + 7551989/64*z3*Ca^3*Cf^3*alricp
          + 48183/64*z3*Ca^3*Cf^3*alricp^2
          - 11223/32*z3*Ca^3*Cf^3*alricp^3
          - 194616911/2592*z3*Ca^4*Cf*Tf*Nf*alricp
          + 5339641/648*z3*Ca^4*Cf*Tf*Nf*alricp^2
          - 56951/576*z3*Ca^4*Cf*Tf*Nf*alricp^3
          - 14915/576*z3*Ca^4*Cf*Tf*Nf*alricp^4
          - 47657431/576*z3*Ca^4*Cf^2*alricp
          - 100873/288*z3*Ca^4*Cf^2*alricp^2
          + 14231/256*z3*Ca^4*Cf^2*alricp^3
          + 2983/256*z3*Ca^4*Cf^2*alricp^4
          + 24376969/5184*z3*Ca^5*Cf*alricp
          + 22853891/2592*z3*Ca^5*Cf*alricp^2
          - 1432675/768*z3*Ca^5*Cf*alricp^3
          + 289351/2304*z3*Ca^5*Cf*alricp^4
          - 2700*z3*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          - 900*z3*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 360*z3*z5*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 2700*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          + 900*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 360*z3*z5*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          + 2160*z3*z5*Ca^2*Cf^3*Tf*Nf*alricp
          - 720*z3*z5*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 45/2*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp
          - 405/2*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp^2
          + 75*z3*z5*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 4365/2*z3*z5*Ca^4*Cf*Tf*Nf*alricp
          + 1845/2*z3*z5*Ca^4*Cf*Tf*Nf*alricp^2
          - 75*z3*z5*Ca^4*Cf*Tf*Nf*alricp^3
          - 1980*z3*z5*Ca^4*Cf^2*alricp
          + 660*z3*z5*Ca^4*Cf^2*alricp^2
          + 1980*z3*z5*Ca^5*Cf*alricp
          - 660*z3*z5*Ca^5*Cf*alricp^2
          - 432*z3*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          + 144*z3*z4*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 432*z3*z4*Ca^3*Cf*Tf^2*Nf^2*alricp
          - 144*z3*z4*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          + 1188*z3*z4*Ca^3*Cf^2*Tf*Nf*alricp
          - 396*z3*z4*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 1188*z3*z4*Ca^4*Cf*Tf*Nf*alricp
          + 396*z3*z4*Ca^4*Cf*Tf*Nf*alricp^2
          - 100/3*z3^2*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp
          - 20/3*z3^2*Ca^-1*Cf*Tf^2*Nf^2*Nca^-1*d4AA*alricp^2
          + 2607*z3^2*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp
          + 579*z3^2*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^2
          - 432*z3^2*Ca^-1*Cf^2*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 7186/3*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp
          - 3421/8*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^2
          + 889/2*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^3
          - 35/8*z3^2*Cf*Tf*Nf*Nca^-1*d4AA*alricp^4
          - 63/4*z3^2*Cf^2*Nca^-1*d4AA*alricp
          - 1671/32*z3^2*Cf^2*Nca^-1*d4AA*alricp^2
          - 45/8*z3^2*Cf^2*Nca^-1*d4AA*alricp^3
          + 63/32*z3^2*Cf^2*Nca^-1*d4AA*alricp^4
          - 7040*z3^2*Ca*Tf*Nf*Nc^-1*d4FA*alricp
          + 76761/4*z3^2*Ca*Cf*Nca^-1*d4AA*alricp
          - 54029/96*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^2
          - 485/8*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^3
          + 679/32*z3^2*Ca*Cf*Nca^-1*d4AA*alricp^4
          + 4480*z3^2*Ca*Cf^3*Tf^2*Nf^2*alricp
          - 20440*z3^2*Ca^2*Nc^-1*d4FA*alricp
          + 360*z3^2*Ca^2*Nc^-1*d4FA*alricp^2
          + 9200*z3^2*Ca^2*Nf*Nc^-1*d4FF*alricp
          - 720*z3^2*Ca^2*Nf*Nc^-1*d4FF*alricp^2
          - 64*z3^2*Ca^2*Cf*Tf^3*Nf^3*alricp
          + 64/3*z3^2*Ca^2*Cf*Tf^3*Nf^3*alricp^2
          - 30272/3*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp
          - 240*z3^2*Ca^2*Cf^2*Tf^2*Nf^2*alricp^2
          + 6262*z3^2*Ca^2*Cf^3*Tf*Nf*alricp
          + 828*z3^2*Ca^2*Cf^3*Tf*Nf*alricp^2
          + 1512*z3^2*Ca^2*Cf^4*alricp
          - 504*z3^2*Ca^2*Cf^4*alricp^2
          + 51026/9*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp
          + 4145/18*z3^2*Ca^3*Cf*Tf^2*Nf^2*alricp^2
          - 42637/3*z3^2*Ca^3*Cf^2*Tf*Nf*alricp
          + 15383/8*z3^2*Ca^3*Cf^2*Tf*Nf*alricp^2
          - 261*z3^2*Ca^3*Cf^2*Tf*Nf*alricp^3
          - 1422*z3^2*Ca^3*Cf^3*alricp
          + 474*z3^2*Ca^3*Cf^3*alricp^2
          + 2131711/288*z3^2*Ca^4*Cf*Tf*Nf*alricp
          - 167689/64*z3^2*Ca^4*Cf*Tf*Nf*alricp^2
          + 7877/32*z3^2*Ca^4*Cf*Tf*Nf*alricp^3
          + 895/192*z3^2*Ca^4*Cf*Tf*Nf*alricp^4
          - 955225/384*z3^2*Ca^4*Cf^2*alricp
          - 63115/256*z3^2*Ca^4*Cf^2*alricp^2
          + 855/128*z3^2*Ca^4*Cf^2*alricp^3
          - 537/256*z3^2*Ca^4*Cf^2*alricp^4
          + 398277/128*z3^2*Ca^5*Cf*alricp
          + 84053/2304*z3^2*Ca^5*Cf*alricp^2
          + 9215/128*z3^2*Ca^5*Cf*alricp^3
          - 17363/768*z3^2*Ca^5*Cf*alricp^4
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                       Coupling constant map

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

aricp = + a

        + a^2*( + Ca*al )

        + a^3*( + 43/8*Ca^2*al
                + 9/8*Ca^2*al^2
                - 9/8*z3*Ca^2*al
                + 3/8*z3*Ca^2*al^2 )

        + a^4*( - 493/24*Ca^2*Tf*Nf*al
                + 3631/64*Ca^3*al
                + 2605/192*Ca^3*al^2
                + 89/48*Ca^3*al^3
                - 75/4*z5*Ca^-1*Nca^-1*d4AA*al
                - 25/4*z5*Ca^-1*Nca^-1*d4AA*al^2
                + 5/2*z5*Ca^-1*Nca^-1*d4AA*al^3
                + 85/32*z5*Ca^3*al
                - 215/96*z5*Ca^3*al^2
                + 25/48*z5*Ca^3*al^3
                + 18*z3*Ca^-1*Nca^-1*d4AA*al
                + 4*z3*Ca^-1*Nca^-1*d4AA*al^2
                - 3*z3*Ca^-1*Nca^-1*d4AA*al^3
                + 29/6*z3*Ca^2*Tf*Nf*al
                - 1939/96*z3*Ca^3*al
                + 155/96*z3*Ca^3*al^2
                + 13/16*z3*Ca^3*al^3 )

        + a^5*( + 105805/1458*Ca^2*Tf^2*Nf^2*al
                - 602/3*Ca^2*Cf*Tf*Nf*al
                - 26691869/46656*Ca^3*Tf*Nf*al
                - 27805/576*Ca^3*Tf*Nf*al^2
                + 357972595/373248*Ca^4*al
                + 426935/2304*Ca^4*al^2
                + 51805/1536*Ca^4*al^3
                + 1357/384*Ca^4*al^4
                - 3521/96*z7*Nca^-1*d4AA*al
                + 6951/256*z7*Nca^-1*d4AA*al^2
                - 1295/256*z7*Nca^-1*d4AA*al^3
                + 231/128*z7*Nca^-1*d4AA*al^4
                - 121513/36864*z7*Ca^4*al
                + 44121/4096*z7*Ca^4*al^2
                - 12761/12288*z7*Ca^4*al^3
                + 819/4096*z7*Ca^4*al^4
                - 75/4*z6*Nca^-1*d4AA*al
                - 75/64*z6*Nca^-1*d4AA*al^2
                - 75/32*z6*Nca^-1*d4AA*al^3
                + 25/64*z6*Nca^-1*d4AA*al^4
                - 3625/512*z6*Ca^4*al
                - 25/32*z6*Ca^4*al^2
                - 125/512*z6*Ca^4*al^3
                + 25/768*z6*Ca^4*al^4
                - 145/4*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*al
                + 575/36*z5*Ca^-1*Tf*Nf*Nca^-1*d4AA*al^2
                - 5595/64*z5*Nca^-1*d4AA*al
                - 14695/576*z5*Nca^-1*d4AA*al^2
                - 915/64*z5*Nca^-1*d4AA*al^3
                + 1675/192*z5*Nca^-1*d4AA*al^4
                - 100/9*z5*Ca^2*Tf^2*Nf^2*al
                + 14*z5*Ca^2*Cf*Tf*Nf*al
                + 191/18*z5*Ca^3*Tf*Nf*al
                + 5575/864*z5*Ca^3*Tf*Nf*al^2
                + 148387/4608*z5*Ca^4*al
                - 200551/6912*z5*Ca^4*al^2
                + 1581/512*z5*Ca^4*al^3
                + 5665/2304*z5*Ca^4*al^4
                + 333/32*z4*Nca^-1*d4AA*al
                + 99/64*z4*Nca^-1*d4AA*al^2
                + 9/8*z4*Nca^-1*d4AA*al^3
                - 21/64*z4*Nca^-1*d4AA*al^4
                + 2*z4*Ca^2*Tf^2*Nf^2*al
                + 24*z4*Ca^2*Cf*Tf*Nf*al
                - 303/16*z4*Ca^3*Tf*Nf*al
                - 5/16*z4*Ca^3*Tf*Nf*al^2
                + 1111/256*z4*Ca^4*al
                + 545/512*z4*Ca^4*al^2
                + 9/32*z4*Ca^4*al^3
                + 1/512*z4*Ca^4*al^4
                + 26/3*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*al
                - 122/9*z3*Ca^-1*Tf*Nf*Nca^-1*d4AA*al^2
                + 16069/96*z3*Nca^-1*d4AA*al
                + 5495/288*z3*Nca^-1*d4AA*al^2
                + 285/32*z3*Nca^-1*d4AA*al^3
                - 435/32*z3*Nca^-1*d4AA*al^4
                - 310/27*z3*Ca^2*Tf^2*Nf^2*al
                + 1177/8*z3*Ca^2*Cf*Tf*Nf*al
                + 27587/216*z3*Ca^3*Tf*Nf*al
                - 6193/864*z3*Ca^3*Tf*Nf*al^2
                - 1471145/3456*z3*Ca^4*al
                - 10063/3456*z3*Ca^4*al^2
                + 2081/256*z3*Ca^4*al^3
                + 1555/768*z3*Ca^4*al^4
                + 5*z3^2*Ca^-1*Tf*Nf*Nca^-1*d4AA*al
                + z3^2*Ca^-1*Tf*Nf*Nca^-1*d4AA*al^2
                - 21/4*z3^2*Nca^-1*d4AA*al
                - 557/32*z3^2*Nca^-1*d4AA*al^2
                - 15/8*z3^2*Nca^-1*d4AA*al^3
                + 21/32*z3^2*Nca^-1*d4AA*al^4
                - 18*z3^2*Ca^2*Cf*Tf*Nf*al
                + 55/6*z3^2*Ca^3*Tf*Nf*al
                + 35/24*z3^2*Ca^3*Tf*Nf*al^2
                + 2351/128*z3^2*Ca^4*al
                - 1345/768*z3^2*Ca^4*al^2
                - 93/128*z3^2*Ca^4*al^3
                - 53/256*z3^2*Ca^4*al^4 );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

K_a_ricp =

       + aricp*(
          - 21/2*Cf
          + 12*z3*Cf
          )

       + aricp^2*(
          - 629/2*Cf*Ca
          + 397/6*Cf^2
          + 326/3*Nf*Tf*Cf
          - 240*z5*Cf^2
          + 884/3*z3*Cf*Ca
          + 136*z3*Cf^2
          - 304/3*z3*Nf*Tf*Cf
          + 21*alricp*Cf*Ca
          - 24*alricp*z3*Cf*Ca
          )

       + aricp^3*(
          - 406043/36*Cf*Ca^2
          + 99757/36*Cf^2*Ca
          + 2471/12*Cf^3
          + 67520/9*Nf*Tf*Cf*Ca
          - 7729/18*Nf*Tf*Cf^2
          - 9824/9*Nf^2*Tf^2*Cf
          - 840*z7*Cf^2*Ca
          + 5040*z7*Cf^3
          + 11900/3*z5*Cf*Ca^2
          - 24880/3*z5*Cf^2*Ca
          - 5720*z5*Cf^3
          - 8000/3*z5*Nf*Tf*Cf*Ca
          + 4000*z5*Nf*Tf*Cf^2
          + 320*z5*Nf^2*Tf^2*Cf
          + 72028/9*z3*Cf*Ca^2
          + 16570/3*z3*Cf^2*Ca
          + 488*z3*Cf^3
          - 40336/9*z3*Nf*Tf*Cf*Ca
          - 3668*z3*Nf*Tf*Cf^2
          + 6496/9*z3*Nf^2*Tf^2*Cf
          - 1232*z3^2*Cf*Ca^2
          - 128*z3^2*Nf*Tf*Cf*Ca
          + 576*z3^2*Nf*Tf*Cf^2
          + 44939/48*alricp*Cf*Ca^2
          - 397/2*alricp*Cf^2*Ca
          - 652/3*alricp*Nf*Tf*Cf*Ca
          + 720*alricp*z5*Cf^2*Ca
          - 45517/48*alricp*z3*Cf*Ca^2
          - 408*alricp*z3*Cf^2*Ca
          + 608/3*alricp*z3*Nf*Tf*Cf*Ca
          + 81/2*alricp*z3^2*Cf*Ca^2
          + 211/16*alricp^2*Cf*Ca^2
          + 85/16*alricp^2*z3*Cf*Ca^2
          - 27/2*alricp^2*z3^2*Cf*Ca^2
          );

K_alpha_ricp =

       + aricp^2*(
          + 21/2*Cf*Ca
          - 12*z3*Cf*Ca
          )

       + aricp^3*(
          + 3461/48*Cf*Ca^2
          - 397/6*Cf^2*Ca
          + 240*z5*Cf^2*Ca
          - 1477/16*z3*Cf*Ca^2
          - 136*z3*Cf^2*Ca
          + 27/2*z3^2*Cf*Ca^2
          - 147/8*alricp*Cf*Ca^2
          + 231/8*alricp*z3*Cf*Ca^2
          - 9*alricp*z3^2*Cf*Ca^2
          );

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                           Theta functions 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Theta_a_mmom =

       + a^3*(
          - 2821/12*al*Cf*Ca^2
          + 434/3*al*Nf*Tf*Cf*Ca
          + 182*al*z3*Cf*Ca^2
          - 112*al*z3*Nf*Tf*Cf*Ca
          + 31/8*al^2*Cf*Ca^2
          + 31*al^2*Nf*Tf*Cf*Ca
          - 3*al^2*z3*Cf*Ca^2
          - 24*al^2*z3*Nf*Tf*Cf*Ca
          + 93/8*al^3*Cf*Ca^2
          - 9*al^3*z3*Cf*Ca^2
          );

Theta_alpha_mmom =

       + a^3*(
          - 2387/6*Cf*Ca^2
          + 434/3*Nf*Tf*Cf*Ca
          + 308*z3*Cf*Ca^2
          - 112*z3*Nf*Tf*Cf*Ca
          - 341/4*al*Cf*Ca^2
          + 31*al*Nf*Tf*Cf*Ca
          + 66*al*z3*Cf*Ca^2
          - 24*al*z3*Nf*Tf*Cf*Ca
          );


Theta_a_momg =

       + a^3*(
          + 51415/288*Cf*Ca^2*al
          + 2623/96*Cf*Ca^2*al^2
          - 3299/96*Cf*Ca^2*al^3
          + 137/32*Cf*Ca^2*al^4
          - 3955/36*Nf*Tf*Cf*Ca*al
          - 253/6*Nf*Tf*Cf*Ca*al^2
          + 137/12*Nf*Tf*Cf*Ca*al^3
          + 238303/1944*pi^2*Cf*Ca^2*al
          + 15001/648*pi^2*Cf*Ca^2*al^2
          - 71/3*pi^2*Cf*Ca^2*al^3
          + 49/18*pi^2*Cf*Ca^2*al^4
          - 18331/243*pi^2*Nf*Tf*Cf*Ca*al
          - 2564/81*pi^2*Nf*Tf*Cf*Ca*al^2
          + 196/27*pi^2*Nf*Tf*Cf*Ca*al^3
          + 21658/2187*pi^4*Cf*Ca^2*al
          + 3430/729*pi^4*Cf*Ca^2*al^2
          - 392/243*pi^4*Cf*Ca^2*al^3
          - 13328/2187*pi^4*Nf*Tf*Cf*Ca*al
          - 3136/729*pi^4*Nf*Tf*Cf*Ca*al^2
          - 3445/36*z3*Cf*Ca^2*al
          - 229/12*z3*Cf*Ca^2*al^2
          + 257/12*z3*Cf*Ca^2*al^3
          - 11/4*z3*Cf*Ca^2*al^4
          + 530/9*z3*Nf*Tf*Cf*Ca*al
          + 76/3*z3*Nf*Tf*Cf*Ca*al^2
          - 22/3*z3*Nf*Tf*Cf*Ca*al^3
          - 32149/243*z3*pi^2*Cf*Ca^2*al
          - 1843/81*z3*pi^2*Cf*Ca^2*al^2
          + 232/9*z3*pi^2*Cf*Ca^2*al^3
          - 28/9*z3*pi^2*Cf*Ca^2*al^4
          + 19784/243*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 2656/81*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 224/27*z3*pi^2*Nf*Tf*Cf*Ca*al^3
          - 24752/2187*z3*pi^4*Cf*Ca^2*al
          - 3920/729*z3*pi^4*Cf*Ca^2*al^2
          + 448/243*z3*pi^4*Cf*Ca^2*al^3
          + 15232/2187*z3*pi^4*Nf*Tf*Cf*Ca*al
          + 3584/729*z3*pi^4*Nf*Tf*Cf*Ca*al^2
          - 238303/1296*psiprime(1/3)*Cf*Ca^2*al
          - 15001/432*psiprime(1/3)*Cf*Ca^2*al^2
          + 71/2*psiprime(1/3)*Cf*Ca^2*al^3
          - 49/12*psiprime(1/3)*Cf*Ca^2*al^4
          + 18331/162*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 1282/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          - 98/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^3
          - 21658/729*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 3430/243*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 392/81*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          + 13328/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          + 3136/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al^2
          + 32149/162*psiprime(1/3)*z3*Cf*Ca^2*al
          + 1843/54*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 116/3*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 14/3*psiprime(1/3)*z3*Cf*Ca^2*al^4
          - 9892/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          - 1328/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          + 112/9*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^3
          + 24752/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          + 3920/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          - 448/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          - 15232/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 3584/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          + 10829/486*psiprime(1/3)^2*Cf*Ca^2*al
          + 1715/162*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 98/27*psiprime(1/3)^2*Cf*Ca^2*al^3
          - 3332/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          - 784/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al^2
          - 6188/243*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 980/81*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 112/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          + 3808/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          + 896/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al^2
          );

Theta_alpha_momg =

       + a^3*(
          + 43505/144*Cf*Ca^2
          + 2783/24*Cf*Ca^2*al
          - 1507/48*Cf*Ca^2*al^2
          - 3955/36*Nf*Tf*Cf*Ca
          - 253/6*Nf*Tf*Cf*Ca*al
          + 137/12*Nf*Tf*Cf*Ca*al^2
          + 201641/972*pi^2*Cf*Ca^2
          + 7051/81*pi^2*Cf*Ca^2*al
          - 539/27*pi^2*Cf*Ca^2*al^2
          - 18331/243*pi^2*Nf*Tf*Cf*Ca
          - 2564/81*pi^2*Nf*Tf*Cf*Ca*al
          + 196/27*pi^2*Nf*Tf*Cf*Ca*al^2
          + 36652/2187*pi^4*Cf*Ca^2
          + 8624/729*pi^4*Cf*Ca^2*al
          - 13328/2187*pi^4*Nf*Tf*Cf*Ca
          - 3136/729*pi^4*Nf*Tf*Cf*Ca*al
          - 2915/18*z3*Cf*Ca^2
          - 209/3*z3*Cf*Ca^2*al
          + 121/6*z3*Cf*Ca^2*al^2
          + 530/9*z3*Nf*Tf*Cf*Ca
          + 76/3*z3*Nf*Tf*Cf*Ca*al
          - 22/3*z3*Nf*Tf*Cf*Ca*al^2
          - 54406/243*z3*pi^2*Cf*Ca^2
          - 7304/81*z3*pi^2*Cf*Ca^2*al
          + 616/27*z3*pi^2*Cf*Ca^2*al^2
          + 19784/243*z3*pi^2*Nf*Tf*Cf*Ca
          + 2656/81*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 224/27*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 41888/2187*z3*pi^4*Cf*Ca^2
          - 9856/729*z3*pi^4*Cf*Ca^2*al
          + 15232/2187*z3*pi^4*Nf*Tf*Cf*Ca
          + 3584/729*z3*pi^4*Nf*Tf*Cf*Ca*al
          - 201641/648*psiprime(1/3)*Cf*Ca^2
          - 7051/54*psiprime(1/3)*Cf*Ca^2*al
          + 539/18*psiprime(1/3)*Cf*Ca^2*al^2
          + 18331/162*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 1282/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 98/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          - 36652/729*psiprime(1/3)*pi^2*Cf*Ca^2
          - 8624/243*psiprime(1/3)*pi^2*Cf*Ca^2*al
          + 13328/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          + 3136/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          + 27203/81*psiprime(1/3)*z3*Cf*Ca^2
          + 3652/27*psiprime(1/3)*z3*Cf*Ca^2*al
          - 308/9*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 9892/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          - 1328/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          + 112/9*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          + 41888/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 9856/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          - 15232/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          - 3584/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 9163/243*psiprime(1/3)^2*Cf*Ca^2
          + 2156/81*psiprime(1/3)^2*Cf*Ca^2*al
          - 3332/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 784/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          - 10472/243*psiprime(1/3)^2*z3*Cf*Ca^2
          - 2464/81*psiprime(1/3)^2*z3*Cf*Ca^2*al
          + 3808/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 896/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          );


Theta_a_momc =

       + a^3*(
          - 16393/48*Cf*Ca^2*al
          + 455/16*Cf*Ca^2*al^2
          + 93/8*Cf*Ca^2*al^3
          + 533/2*z3*Cf*Ca^2*al
          - 45/2*z3*Cf*Ca^2*al^2
          - 9*z3*Cf*Ca^2*al^3
          + 1261/6*Nf*Tf*Cf*Ca*al
          + 31*Nf*Tf*Cf*Ca*al^2
          - 164*Nf*z3*Tf*Cf*Ca*al
          - 24*Nf*z3*Tf*Cf*Ca*al^2
          - 2249/81*pi^2*Cf*Ca^2*al
          + 289/108*pi^2*Cf*Ca^2*al^2
          + 31/36*pi^2*Cf*Ca^2*al^3
          + 572/27*pi^2*z3*Cf*Ca^2*al
          - 2*pi^2*z3*Cf*Ca^2*al^2
          - 2/3*pi^2*z3*Cf*Ca^2*al^3
          + 1384/81*pi^2*Nf*Tf*Cf*Ca*al
          + 62/27*pi^2*Nf*Tf*Cf*Ca*al^2
          - 352/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 16/9*pi^2*Nf*z3*Tf*Cf*Ca*al^2
          + 2249/54*psiprime(1/3)*Cf*Ca^2*al
          - 289/72*psiprime(1/3)*Cf*Ca^2*al^2
          - 31/24*psiprime(1/3)*Cf*Ca^2*al^3
          - 286/9*psiprime(1/3)*z3*Cf*Ca^2*al
          + 3*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + psiprime(1/3)*z3*Cf*Ca^2*al^3
          - 692/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 31/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 176/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 8/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al^2
          );

Theta_alpha_momc =

       + a^3*(
          - 13871/24*Cf*Ca^2
          - 341/4*Cf*Ca^2*al
          + 451*z3*Cf*Ca^2
          + 66*z3*Cf*Ca^2*al
          + 1261/6*Nf*Tf*Cf*Ca
          + 31*Nf*Tf*Cf*Ca*al
          - 164*Nf*z3*Tf*Cf*Ca
          - 24*Nf*z3*Tf*Cf*Ca*al
          - 3806/81*pi^2*Cf*Ca^2
          - 341/54*pi^2*Cf*Ca^2*al
          + 968/27*pi^2*z3*Cf*Ca^2
          + 44/9*pi^2*z3*Cf*Ca^2*al
          + 1384/81*pi^2*Nf*Tf*Cf*Ca
          + 62/27*pi^2*Nf*Tf*Cf*Ca*al
          - 352/27*pi^2*Nf*z3*Tf*Cf*Ca
          - 16/9*pi^2*Nf*z3*Tf*Cf*Ca*al
          + 1903/27*psiprime(1/3)*Cf*Ca^2
          + 341/36*psiprime(1/3)*Cf*Ca^2*al
          - 484/9*psiprime(1/3)*z3*Cf*Ca^2
          - 22/3*psiprime(1/3)*z3*Cf*Ca^2*al
          - 692/27*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 31/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 176/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          + 8/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          );


Theta_a_momq =

       + a^3*(
          + 2015/4*Cf*Ca^2*al
          - 465/4*Cf*Ca^2*al^2
          - 403/2*Cf^2*Ca*al
          + 93/2*Cf^2*Ca*al^2
          - 390*z3*Cf*Ca^2*al
          + 90*z3*Cf*Ca^2*al^2
          + 156*z3*Cf^2*Ca*al
          - 36*z3*Cf^2*Ca*al^2
          - 310*Nf*Tf*Cf*Ca*al
          + 124*Nf*Tf*Cf^2*al
          + 240*Nf*z3*Tf*Cf*Ca*al
          - 96*Nf*z3*Tf*Cf^2*al
          + 7709/108*pi^2*Cf*Ca^2*al
          - 593/36*pi^2*Cf*Ca^2*al^2
          - 1612/27*pi^2*Cf^2*Ca*al
          + 124/9*pi^2*Cf^2*Ca*al^2
          - 1534/27*pi^2*z3*Cf*Ca^2*al
          + 118/9*pi^2*z3*Cf*Ca^2*al^2
          + 416/9*pi^2*z3*Cf^2*Ca*al
          - 32/3*pi^2*z3*Cf^2*Ca*al^2
          - 1186/27*pi^2*Nf*Tf*Cf*Ca*al
          + 992/27*pi^2*Nf*Tf*Cf^2*al
          + 944/27*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 256/9*pi^2*Nf*z3*Tf*Cf^2*al
          - 7709/72*psiprime(1/3)*Cf*Ca^2*al
          + 593/24*psiprime(1/3)*Cf*Ca^2*al^2
          + 806/9*psiprime(1/3)*Cf^2*Ca*al
          - 62/3*psiprime(1/3)*Cf^2*Ca*al^2
          + 767/9*psiprime(1/3)*z3*Cf*Ca^2*al
          - 59/3*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 208/3*psiprime(1/3)*z3*Cf^2*Ca*al
          + 16*psiprime(1/3)*z3*Cf^2*Ca*al^2
          + 593/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 496/9*psiprime(1/3)*Nf*Tf*Cf^2*al
          - 472/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 128/3*psiprime(1/3)*Nf*z3*Tf*Cf^2*al
          );

Theta_alpha_momq =

       + a^3*(
          + 1705/2*Cf*Ca^2
          - 341*Cf^2*Ca
          - 660*z3*Cf*Ca^2
          + 264*z3*Cf^2*Ca
          - 310*Nf*Tf*Cf*Ca
          + 124*Nf*Tf*Cf^2
          + 240*Nf*z3*Tf*Cf*Ca
          - 96*Nf*z3*Tf*Cf^2
          + 6523/54*pi^2*Cf*Ca^2
          - 2728/27*pi^2*Cf^2*Ca
          - 2596/27*pi^2*z3*Cf*Ca^2
          + 704/9*pi^2*z3*Cf^2*Ca
          - 1186/27*pi^2*Nf*Tf*Cf*Ca
          + 992/27*pi^2*Nf*Tf*Cf^2
          + 944/27*pi^2*Nf*z3*Tf*Cf*Ca
          - 256/9*pi^2*Nf*z3*Tf*Cf^2
          - 6523/36*psiprime(1/3)*Cf*Ca^2
          + 1364/9*psiprime(1/3)*Cf^2*Ca
          + 1298/9*psiprime(1/3)*z3*Cf*Ca^2
          - 352/3*psiprime(1/3)*z3*Cf^2*Ca
          + 593/9*psiprime(1/3)*Nf*Tf*Cf*Ca
          - 496/9*psiprime(1/3)*Nf*Tf*Cf^2
          - 472/9*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          + 128/3*psiprime(1/3)*Nf*z3*Tf*Cf^2
          );


Theta_a_mag_momg =

       + a^3*(
          - 2783/4*Cf*Ca^2
          - 366035/288*Cf*Ca^2*al
          + 3635/192*Cf*Ca^2*al^2
          - 635/24*Cf*Ca^2*al^3
          + 137/64*Cf*Ca^2*al^4
          + 2783/4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 30613/18*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 12743/16*Nda*Noda^-1*Cf*Ca^2
          + 24777/32*Nda*Noda^-1*Cf*Ca^2*al
          - 15721/192*Nda*Noda^-1*Cf*Ca^2*al^2
          + 2603/32*Nda*Noda^-1*Cf*Ca^2*al^3
          - 137/64*Nda*Noda^-1*Cf*Ca^2*al^4
          - 1611/16*Nda^2*Noda^-2*Cf*Ca^2
          + 1425/16*Nda^2*Noda^-2*Cf*Ca^2*al
          + 3069/32*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 727/16*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 411/32*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 12743/36*Nf*Tf*Cf*Ca*al
          - 253/6*Nf*Tf*Cf*Ca*al^2
          + 137/12*Nf*Tf*Cf*Ca*al^3
          - 5566/9*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 179/4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 253/3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 137/4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^3
          - 14102/27*pi^2*Cf*Ca^2
          - 1876997/1944*pi^2*Cf*Ca^2*al
          + 20129/1296*pi^2*Cf*Ca^2*al^2
          - 1915/108*pi^2*Cf*Ca^2*al^3
          + 49/36*pi^2*Cf*Ca^2*al^4
          + 14102/27*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 310244/243*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 66281/108*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 384463/648*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 79501/1296*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 931/18*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          - 49/36*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          - 2533/36*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 865/12*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 17651/216*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 682/27*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 49/6*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 66281/243*pi^2*Nf*Tf*Cf*Ca*al
          - 2564/81*pi^2*Nf*Tf*Cf*Ca*al^2
          + 196/27*pi^2*Nf*Tf*Cf*Ca*al^3
          - 112816/243*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 2533/81*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 5128/81*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 196/9*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^3
          - 17248/243*pi^4*Cf*Ca^2
          - 301742/2187*pi^4*Cf*Ca^2*al
          + 2107/729*pi^4*Cf*Ca^2*al^2
          - 196/243*pi^4*Cf*Ca^2*al^3
          + 17248/243*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 379456/2187*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 22540/243*pi^4*Nda*Noda^-1*Cf*Ca^2
          + 66934/729*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          - 6713/729*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          - 980/81*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          + 196/27*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          + 4214/243*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 784/243*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 90160/2187*pi^4*Nf*Tf*Cf*Ca*al
          - 3136/729*pi^4*Nf*Tf*Cf*Ca*al^2
          - 137984/2187*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 3920/729*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 6272/729*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 418*z3*Cf*Ca^2
          + 27905/36*z3*Cf*Ca^2*al
          - 305/24*z3*Cf*Ca^2*al^2
          + 50/3*z3*Cf*Ca^2*al^3
          - 11/8*z3*Cf*Ca^2*al^4
          - 418*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 9196/9*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 989/2*z3*Nda*Noda^-1*Cf*Ca^2
          - 1971/4*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 1123/24*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 209/4*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          + 11/8*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          + 153/2*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 75/2*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 207/4*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 61/2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 33/4*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 1978/9*z3*Nf*Tf*Cf*Ca*al
          + 76/3*z3*Nf*Tf*Cf*Ca*al^2
          - 22/3*z3*Nf*Tf*Cf*Ca*al^3
          + 3344/9*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 34*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 152/3*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 22*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^3
          + 14608/27*z3*pi^2*Cf*Ca^2
          + 241751/243*z3*pi^2*Cf*Ca^2*al
          - 2507/162*z3*pi^2*Cf*Ca^2*al^2
          + 530/27*z3*pi^2*Cf*Ca^2*al^3
          - 14/9*z3*pi^2*Cf*Ca^2*al^4
          - 14608/27*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 321376/243*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 16966/27*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 49069/81*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 10183/162*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 532/9*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^3
          + 14/9*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^4
          + 638/9*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 230/3*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 2153/27*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 848/27*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 28/3*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 67864/243*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 2656/81*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 224/27*z3*pi^2*Nf*Tf*Cf*Ca*al^3
          + 116864/243*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 2552/81*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 5312/81*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 224/9*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^3
          + 19712/243*z3*pi^4*Cf*Ca^2
          + 344848/2187*z3*pi^4*Cf*Ca^2*al
          - 2408/729*z3*pi^4*Cf*Ca^2*al^2
          + 224/243*z3*pi^4*Cf*Ca^2*al^3
          - 19712/243*z3*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 433664/2187*z3*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 25760/243*z3*pi^4*Nda*Noda^-1*Cf*Ca^2
          - 76496/729*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          + 7672/729*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al^2
          + 1120/81*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2
          - 224/27*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al
          - 4816/243*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 896/243*z3*pi^4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 103040/2187*z3*pi^4*Nf*Tf*Cf*Ca*al
          + 3584/729*z3*pi^4*Nf*Tf*Cf*Ca*al^2
          + 157696/2187*z3*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 4480/729*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 7168/729*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 7051/9*psiprime(1/3)*Cf*Ca^2
          + 1876997/1296*psiprime(1/3)*Cf*Ca^2*al
          - 20129/864*psiprime(1/3)*Cf*Ca^2*al^2
          + 1915/72*psiprime(1/3)*Cf*Ca^2*al^3
          - 49/24*psiprime(1/3)*Cf*Ca^2*al^4
          - 7051/9*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 155122/81*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 66281/72*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 384463/432*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 79501/864*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 931/12*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^3
          + 49/24*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^4
          + 2533/24*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 865/8*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 17651/144*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 341/9*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 49/4*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^4
          - 66281/162*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 1282/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          - 98/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^3
          + 56408/81*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 2533/54*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 2564/27*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 98/3*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^3
          + 17248/81*psiprime(1/3)*pi^2*Cf*Ca^2
          + 301742/729*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 2107/243*psiprime(1/3)*pi^2*Cf*Ca^2*al^2
          + 196/81*psiprime(1/3)*pi^2*Cf*Ca^2*al^3
          - 17248/81*psiprime(1/3)*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 379456/729*psiprime(1/3)*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 22540/81*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 66934/243*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 6713/243*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 980/27*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 196/9*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 4214/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 784/81*psiprime(1/3)*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 90160/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          + 3136/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al^2
          + 137984/729*psiprime(1/3)*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 3920/243*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 6272/243*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 7304/9*psiprime(1/3)*z3*Cf*Ca^2
          - 241751/162*psiprime(1/3)*z3*Cf*Ca^2*al
          + 2507/108*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - 265/9*psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 7/3*psiprime(1/3)*z3*Cf*Ca^2*al^4
          + 7304/9*psiprime(1/3)*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 160688/81*psiprime(1/3)*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 8483/9*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          + 49069/54*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 10183/108*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 266/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^3
          - 7/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^4
          - 319/3*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2
          + 115*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          + 2153/18*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 424/9*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 14*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^4
          + 33932/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          - 1328/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          + 112/9*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^3
          - 58432/81*psiprime(1/3)*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 1276/27*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 2656/27*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 112/3*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^3
          - 19712/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          - 344848/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          + 2408/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^2
          - 224/81*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al^3
          + 19712/81*psiprime(1/3)*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 433664/729*psiprime(1/3)*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 25760/81*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 76496/243*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 7672/243*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 1120/27*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 224/9*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 4816/81*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 896/81*psiprime(1/3)*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 103040/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 3584/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          - 157696/729*psiprime(1/3)*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 4480/243*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 7168/243*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 4312/27*psiprime(1/3)^2*Cf*Ca^2
          - 150871/486*psiprime(1/3)^2*Cf*Ca^2*al
          + 2107/324*psiprime(1/3)^2*Cf*Ca^2*al^2
          - 49/27*psiprime(1/3)^2*Cf*Ca^2*al^3
          + 4312/27*psiprime(1/3)^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 94864/243*psiprime(1/3)^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 5635/27*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          + 33467/162*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          - 6713/324*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 245/9*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2
          + 49/3*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 2107/54*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 196/27*psiprime(1/3)^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 22540/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          - 784/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al^2
          - 34496/243*psiprime(1/3)^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 980/81*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 1568/81*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 4928/27*psiprime(1/3)^2*z3*Cf*Ca^2
          + 86212/243*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 602/81*psiprime(1/3)^2*z3*Cf*Ca^2*al^2
          + 56/27*psiprime(1/3)^2*z3*Cf*Ca^2*al^3
          - 4928/27*psiprime(1/3)^2*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 108416/243*psiprime(1/3)^2*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 6440/27*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2
          - 19124/81*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 1918/81*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 280/9*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 56/3*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 1204/27*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 224/27*psiprime(1/3)^2*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 25760/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          + 896/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al^2
          + 39424/243*psiprime(1/3)^2*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 1120/81*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 1792/81*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          );

Theta_a_mag_momg =

       + a^3*(
          - 140173/144*Cf*Ca^2
          + 2783/24*Cf*Ca^2*al
          - 1507/48*Cf*Ca^2*al^2
          + 30613/18*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 1969/16*Nda*Noda^-1*Cf*Ca^2
          - 2783/12*Nda*Noda^-1*Cf*Ca^2*al
          + 1507/16*Nda*Noda^-1*Cf*Ca^2*al^2
          + 12743/36*Nf*Tf*Cf*Ca
          - 253/6*Nf*Tf*Cf*Ca*al
          + 137/12*Nf*Tf*Cf*Ca*al^2
          - 5566/9*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 179/4*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 253/3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 137/4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 729091/972*pi^2*Cf*Ca^2
          + 7051/81*pi^2*Cf*Ca^2*al
          - 539/27*pi^2*Cf*Ca^2*al^2
          + 310244/243*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 27863/324*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 14102/81*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 539/9*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 66281/243*pi^2*Nf*Tf*Cf*Ca
          - 2564/81*pi^2*Nf*Tf*Cf*Ca*al
          + 196/27*pi^2*Nf*Tf*Cf*Ca*al^2
          - 112816/243*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 2533/81*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 5128/81*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 196/9*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 247940/2187*pi^4*Cf*Ca^2
          + 8624/729*pi^4*Cf*Ca^2*al
          + 379456/2187*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 10780/729*pi^4*Nda*Noda^-1*Cf*Ca^2
          - 17248/729*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          + 90160/2187*pi^4*Nf*Tf*Cf*Ca
          - 3136/729*pi^4*Nf*Tf*Cf*Ca*al
          - 137984/2187*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 3920/729*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 6272/729*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 10879/18*z3*Cf*Ca^2
          - 209/3*z3*Cf*Ca^2*al
          + 121/6*z3*Cf*Ca^2*al^2
          - 9196/9*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 187/2*z3*Nda*Noda^-1*Cf*Ca^2
          + 418/3*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 121/2*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 1978/9*z3*Nf*Tf*Cf*Ca
          + 76/3*z3*Nf*Tf*Cf*Ca*al
          - 22/3*z3*Nf*Tf*Cf*Ca*al^2
          + 3344/9*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 34*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 152/3*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 22*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 186626/243*z3*pi^2*Cf*Ca^2
          - 7304/81*z3*pi^2*Cf*Ca^2*al
          + 616/27*z3*pi^2*Cf*Ca^2*al^2
          - 321376/243*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 7018/81*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 14608/81*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 616/9*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 67864/243*z3*pi^2*Nf*Tf*Cf*Ca
          + 2656/81*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 224/27*z3*pi^2*Nf*Tf*Cf*Ca*al^2
          + 116864/243*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 2552/81*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 5312/81*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 224/9*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 283360/2187*z3*pi^4*Cf*Ca^2
          - 9856/729*z3*pi^4*Cf*Ca^2*al
          - 433664/2187*z3*pi^4*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 12320/729*z3*pi^4*Nda*Noda^-1*Cf*Ca^2
          + 19712/729*z3*pi^4*Nda*Noda^-1*Cf*Ca^2*al
          - 103040/2187*z3*pi^4*Nf*Tf*Cf*Ca
          + 3584/729*z3*pi^4*Nf*Tf*Cf*Ca*al
          + 157696/2187*z3*pi^4*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 4480/729*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 7168/729*z3*pi^4*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 729091/648*psiprime(1/3)*Cf*Ca^2
          - 7051/54*psiprime(1/3)*Cf*Ca^2*al
          + 539/18*psiprime(1/3)*Cf*Ca^2*al^2
          - 155122/81*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 27863/216*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 7051/27*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          - 539/6*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          - 66281/162*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 1282/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          - 98/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 56408/81*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 2533/54*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 2564/27*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 98/3*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 247940/729*psiprime(1/3)*pi^2*Cf*Ca^2
          - 8624/243*psiprime(1/3)*pi^2*Cf*Ca^2*al
          - 379456/729*psiprime(1/3)*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 10780/243*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 17248/243*psiprime(1/3)*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 90160/729*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca
          + 3136/243*psiprime(1/3)*pi^2*Nf*Tf*Cf*Ca*al
          + 137984/729*psiprime(1/3)*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 3920/243*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 6272/243*psiprime(1/3)*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 93313/81*psiprime(1/3)*z3*Cf*Ca^2
          + 3652/27*psiprime(1/3)*z3*Cf*Ca^2*al
          - 308/9*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 160688/81*psiprime(1/3)*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 3509/27*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          - 7304/27*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 308/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 33932/81*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          - 1328/27*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          + 112/9*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al^2
          - 58432/81*psiprime(1/3)*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 1276/27*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 2656/27*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 112/3*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 283360/729*psiprime(1/3)*z3*pi^2*Cf*Ca^2
          + 9856/243*psiprime(1/3)*z3*pi^2*Cf*Ca^2*al
          + 433664/729*psiprime(1/3)*z3*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 12320/243*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 19712/243*psiprime(1/3)*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 103040/729*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca
          - 3584/243*psiprime(1/3)*z3*pi^2*Nf*Tf*Cf*Ca*al
          - 157696/729*psiprime(1/3)*z3*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 4480/243*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 7168/243*psiprime(1/3)*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 61985/243*psiprime(1/3)^2*Cf*Ca^2
          + 2156/81*psiprime(1/3)^2*Cf*Ca^2*al
          + 94864/243*psiprime(1/3)^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 2695/81*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2
          - 4312/81*psiprime(1/3)^2*Nda*Noda^-1*Cf*Ca^2*al
          + 22540/243*psiprime(1/3)^2*Nf*Tf*Cf*Ca
          - 784/81*psiprime(1/3)^2*Nf*Tf*Cf*Ca*al
          - 34496/243*psiprime(1/3)^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 980/81*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 1568/81*psiprime(1/3)^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 70840/243*psiprime(1/3)^2*z3*Cf*Ca^2
          - 2464/81*psiprime(1/3)^2*z3*Cf*Ca^2*al
          - 108416/243*psiprime(1/3)^2*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 3080/81*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2
          + 4928/81*psiprime(1/3)^2*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 25760/243*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca
          + 896/81*psiprime(1/3)^2*z3*Nf*Tf*Cf*Ca*al
          + 39424/243*psiprime(1/3)^2*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 1120/81*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 1792/81*psiprime(1/3)^2*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          );


Theta_a_mag_momc =

       + a^3*(
          + 1023/2*Cf*Ca^2
          + 18451/24*Cf*Ca^2*al
          + 83/16*Cf*Ca^2*al^2
          + 93/16*Cf*Ca^2*al^3
          - 1023/2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 1425/4*Nda*Noda^-1*Cf*Ca^2
          - 1395/8*Nda*Noda^-1*Cf*Ca^2*al
          + 1571/16*Nda*Noda^-1*Cf*Ca^2*al^2
          - 621/4*Nda^2*Noda^-2*Cf*Ca^2
          - 1179/4*Nda^2*Noda^-2*Cf*Ca^2*al
          - 1323/8*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 93/4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 475/3*Nf*Tf*Cf*Ca*al
          + 31*Nf*Tf*Cf*Ca*al^2
          + 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 69*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 62*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 52/9*pi^2*Cf*Ca^2*al
          + 2/3*pi^2*Cf*Ca^2*al^2
          + 8*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 775/27*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 19/18*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 86/3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          - 86/3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          - 43/9*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 32/9*pi^2*Nf*Tf*Cf*Ca*al
          - 344/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 396*z3*Cf*Ca^2
          - 591*z3*Cf*Ca^2*al
          - 9/2*z3*Cf*Ca^2*al^2
          - 9/2*z3*Cf*Ca^2*al^3
          + 396*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 968*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 270*z3*Nda*Noda^-1*Cf*Ca^2
          + 125*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 153/2*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          + 126*z3*Nda^2*Noda^-2*Cf*Ca^2
          + 234*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          + 129*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 18*z3*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 120*z3*Nf*Tf*Cf*Ca*al
          - 24*z3*Nf*Tf*Cf*Ca*al^2
          - 352*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 56*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 48*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 104/27*z3*pi^2*Cf*Ca^2*al
          - 4/9*z3*pi^2*Cf*Ca^2*al^2
          - 16/3*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 560/27*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          + 8/9*z3*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          + 64/3*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 64/3*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 32/9*z3*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 64/27*z3*pi^2*Nf*Tf*Cf*Ca*al
          + 256/27*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 26/3*psiprime(1/3)*Cf*Ca^2*al
          - psiprime(1/3)*Cf*Ca^2*al^2
          - 12*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 775/18*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 19/12*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 43*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          + 43*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          + 43/6*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 16/3*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 172/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 52/9*psiprime(1/3)*z3*Cf*Ca^2*al
          + 2/3*psiprime(1/3)*z3*Cf*Ca^2*al^2
          + 8*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          + 280/9*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al
          - 4/3*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2*al^2
          - 32*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2
          - 32*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al
          - 16/3*psiprime(1/3)*z3*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 32/9*psiprime(1/3)*z3*Nf*Tf*Cf*Ca*al
          - 128/9*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          );

Theta_alpha_mag_momc =

       + a^3*(
          + 5225/12*Cf*Ca^2
          - 341/4*Cf*Ca^2*al
          - 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 759/4*Nda*Noda^-1*Cf*Ca^2
          + 341/2*Nda*Noda^-1*Cf*Ca^2*al
          - 475/3*Nf*Tf*Cf*Ca
          + 31*Nf*Tf*Cf*Ca*al
          + 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 69*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 62*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 88/9*pi^2*Cf*Ca^2
          + 946/27*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 32/9*pi^2*Nf*Tf*Cf*Ca
          - 344/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 330*z3*Cf*Ca^2
          + 66*z3*Cf*Ca^2*al
          + 968*z3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 154*z3*Nda*Noda^-1*Cf*Ca^2
          - 132*z3*Nda*Noda^-1*Cf*Ca^2*al
          + 120*z3*Nf*Tf*Cf*Ca
          - 24*z3*Nf*Tf*Cf*Ca*al
          - 352*z3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 56*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 48*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 176/27*z3*pi^2*Cf*Ca^2
          - 704/27*z3*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 64/27*z3*pi^2*Nf*Tf*Cf*Ca
          + 256/27*z3*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 44/3*psiprime(1/3)*Cf*Ca^2
          - 473/9*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 16/3*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 172/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 88/9*psiprime(1/3)*z3*Cf*Ca^2
          + 352/9*psiprime(1/3)*z3*Nda*Noda^-1*Cf*Ca^2
          + 32/9*psiprime(1/3)*z3*Nf*Tf*Cf*Ca
          - 128/9*psiprime(1/3)*z3*Nf*Nda*Noda^-1*Tf*Cf*Ca
          );


Theta_a_mag_momq =

       + a^3*(
          - 279*Nca^-1*Noda*Cf^2*Ca
          - 961/2*Nca^-1*Noda*Cf^2*Ca*al
          - 93/4*Nca^-1*Noda*Cf^2*Ca*al^2
          + 216*Nca^-1*Noda*z3*Cf^2*Ca
          + 372*Nca^-1*Noda*z3*Cf^2*Ca*al
          + 18*Nca^-1*Noda*z3*Cf^2*Ca*al^2
          - 1023/2*Cf*Ca^2
          - 22351/24*Cf*Ca^2*al
          + 217/16*Cf*Ca^2*al^2
          - 93/16*Cf*Ca^2*al^3
          + 279*Cf^2*Ca
          + 279*Cf^2*Ca*al
          + 93/2*Cf^2*Ca*al^2
          + 396*z3*Cf*Ca^2
          + 721*z3*Cf*Ca^2*al
          - 21/2*z3*Cf*Ca^2*al^2
          + 9/2*z3*Cf*Ca^2*al^3
          - 216*z3*Cf^2*Ca
          - 216*z3*Cf^2*Ca*al
          - 36*z3*Cf^2*Ca*al^2
          + 1023/2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 396*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 968*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          + 2325/4*Nda*Noda^-1*Cf*Ca^2
          + 4495/8*Nda*Noda^-1*Cf*Ca^2*al
          - 1271/16*Nda*Noda^-1*Cf*Ca^2*al^2
          - 450*Nda*Noda^-1*z3*Cf*Ca^2
          - 435*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 123/2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 279/4*Nda^2*Noda^-2*Cf*Ca^2
          + 279/4*Nda^2*Noda^-2*Cf*Ca^2*al
          + 1023/8*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 93/4*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 54*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 54*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 99*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 18*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 124*Nf*Nca^-1*Noda*Tf*Cf^2*al
          - 96*Nf*Nca^-1*Noda*z3*Tf*Cf^2*al
          + 775/3*Nf*Tf*Cf*Ca*al
          - 31*Nf*Tf*Cf*Ca*al^2
          - 200*Nf*z3*Tf*Cf*Ca*al
          + 24*Nf*z3*Tf*Cf*Ca*al^2
          - 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 352*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          - 31*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 62*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 24*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          - 48*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          - 248/3*pi^2*Nca^-1*Noda*Cf^2*Ca
          - 3844/27*pi^2*Nca^-1*Noda*Cf^2*Ca*al
          - 62/9*pi^2*Nca^-1*Noda*Cf^2*Ca*al^2
          + 64*pi^2*Nca^-1*Noda*z3*Cf^2*Ca
          + 992/9*pi^2*Nca^-1*Noda*z3*Cf^2*Ca*al
          + 16/3*pi^2*Nca^-1*Noda*z3*Cf^2*Ca*al^2
          - 682/9*pi^2*Cf*Ca^2
          - 45755/324*pi^2*Cf*Ca^2*al
          + 515/216*pi^2*Cf*Ca^2*al^2
          - 31/36*pi^2*Cf*Ca^2*al^3
          + 248/3*pi^2*Cf^2*Ca
          + 248/3*pi^2*Cf^2*Ca*al
          + 124/9*pi^2*Cf^2*Ca*al^2
          + 176/3*pi^2*z3*Cf*Ca^2
          + 970/9*pi^2*z3*Cf*Ca^2*al
          - 5/3*pi^2*z3*Cf*Ca^2*al^2
          + 2/3*pi^2*z3*Cf*Ca^2*al^3
          - 64*pi^2*z3*Cf^2*Ca
          - 64*pi^2*z3*Cf^2*Ca*al
          - 32/3*pi^2*z3*Cf^2*Ca*al^2
          + 682/9*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 15004/81*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          - 176/3*pi^2*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 3872/27*pi^2*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          + 1631/18*pi^2*Nda*Noda^-1*Cf*Ca^2
          + 9827/108*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 2461/216*pi^2*Nda*Noda^-1*Cf*Ca^2*al^2
          - 68*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          - 1802/27*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 9*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          - 89/6*pi^2*Nda^2*Noda^-2*Cf*Ca^2
          + 35/6*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al
          + 655/36*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^2
          + 31/9*pi^2*Nda^2*Noda^-2*Cf*Ca^2*al^3
          + 28/3*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2
          - 20/3*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          - 130/9*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          - 8/3*pi^2*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          + 992/27*pi^2*Nf*Nca^-1*Noda*Tf*Cf^2*al
          - 256/9*pi^2*Nf*Nca^-1*Noda*z3*Tf*Cf^2*al
          + 3262/81*pi^2*Nf*Tf*Cf*Ca*al
          - 124/27*pi^2*Nf*Tf*Cf*Ca*al^2
          - 272/9*pi^2*Nf*z3*Tf*Cf*Ca*al
          + 32/9*pi^2*Nf*z3*Tf*Cf*Ca*al^2
          - 5456/81*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          + 1408/27*pi^2*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          - 178/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 248/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          + 112/27*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          - 64/9*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          + 124*psiprime(1/3)*Nca^-1*Noda*Cf^2*Ca
          + 1922/9*psiprime(1/3)*Nca^-1*Noda*Cf^2*Ca*al
          + 31/3*psiprime(1/3)*Nca^-1*Noda*Cf^2*Ca*al^2
          - 96*psiprime(1/3)*Nca^-1*Noda*z3*Cf^2*Ca
          - 496/3*psiprime(1/3)*Nca^-1*Noda*z3*Cf^2*Ca*al
          - 8*psiprime(1/3)*Nca^-1*Noda*z3*Cf^2*Ca*al^2
          + 341/3*psiprime(1/3)*Cf*Ca^2
          + 45755/216*psiprime(1/3)*Cf*Ca^2*al
          - 515/144*psiprime(1/3)*Cf*Ca^2*al^2
          + 31/24*psiprime(1/3)*Cf*Ca^2*al^3
          - 124*psiprime(1/3)*Cf^2*Ca
          - 124*psiprime(1/3)*Cf^2*Ca*al
          - 62/3*psiprime(1/3)*Cf^2*Ca*al^2
          - 88*psiprime(1/3)*z3*Cf*Ca^2
          - 485/3*psiprime(1/3)*z3*Cf*Ca^2*al
          + 5/2*psiprime(1/3)*z3*Cf*Ca^2*al^2
          - psiprime(1/3)*z3*Cf*Ca^2*al^3
          + 96*psiprime(1/3)*z3*Cf^2*Ca
          + 96*psiprime(1/3)*z3*Cf^2*Ca*al
          + 16*psiprime(1/3)*z3*Cf^2*Ca*al^2
          - 341/3*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 7502/27*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2*al
          + 88*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 1936/9*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2*al
          - 1631/12*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          - 9827/72*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 2461/144*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al^2
          + 102*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          + 901/9*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 27/2*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al^2
          + 89/4*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2
          - 35/4*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al
          - 655/24*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^2
          - 31/6*psiprime(1/3)*Nda^2*Noda^-2*Cf*Ca^2*al^3
          - 14*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2
          + 10*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al
          + 65/3*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^2
          + 4*psiprime(1/3)*Nda^2*Noda^-2*z3*Cf*Ca^2*al^3
          - 496/9*psiprime(1/3)*Nf*Nca^-1*Noda*Tf*Cf^2*al
          + 128/3*psiprime(1/3)*Nf*Nca^-1*Noda*z3*Tf*Cf^2*al
          - 1631/27*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 62/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al^2
          + 136/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          - 16/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al^2
          + 2728/27*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca*al
          - 704/9*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca*al
          + 89/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 124/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al^2
          - 56/9*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          + 32/3*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al^2
          );

Theta_alpha_mag_momq =

       + a^3*(
          - 341*Nca^-1*Noda*Cf^2*Ca
          + 264*Nca^-1*Noda*z3*Cf^2*Ca
          - 8525/12*Cf*Ca^2
          + 341/4*Cf*Ca^2*al
          + 550*z3*Cf*Ca^2
          - 66*z3*Cf*Ca^2*al
          + 3751/3*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 968*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 341/4*Nda*Noda^-1*Cf*Ca^2
          - 341/2*Nda*Noda^-1*Cf*Ca^2*al
          - 66*Nda*Noda^-1*z3*Cf*Ca^2
          + 132*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 124*Nf*Nca^-1*Noda*Tf*Cf^2
          - 96*Nf*Nca^-1*Noda*z3*Tf*Cf^2
          + 775/3*Nf*Tf*Cf*Ca
          - 31*Nf*Tf*Cf*Ca*al
          - 200*Nf*z3*Tf*Cf*Ca
          + 24*Nf*z3*Tf*Cf*Ca*al
          - 1364/3*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 352*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          - 31*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 62*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 24*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          - 48*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          - 2728/27*pi^2*Nca^-1*Noda*Cf^2*Ca
          + 704/9*pi^2*Nca^-1*Noda*z3*Cf^2*Ca
          - 17941/162*pi^2*Cf*Ca^2
          + 341/27*pi^2*Cf*Ca^2*al
          + 748/9*pi^2*z3*Cf*Ca^2
          - 88/9*pi^2*z3*Cf*Ca^2*al
          + 15004/81*pi^2*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          - 3872/27*pi^2*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          + 979/54*pi^2*Nda*Noda^-1*Cf*Ca^2
          - 682/27*pi^2*Nda*Noda^-1*Cf*Ca^2*al
          - 308/27*pi^2*Nda*Noda^-1*z3*Cf*Ca^2
          + 176/9*pi^2*Nda*Noda^-1*z3*Cf*Ca^2*al
          + 992/27*pi^2*Nf*Nca^-1*Noda*Tf*Cf^2
          - 256/9*pi^2*Nf*Nca^-1*Noda*z3*Tf*Cf^2
          + 3262/81*pi^2*Nf*Tf*Cf*Ca
          - 124/27*pi^2*Nf*Tf*Cf*Ca*al
          - 272/9*pi^2*Nf*z3*Tf*Cf*Ca
          + 32/9*pi^2*Nf*z3*Tf*Cf*Ca*al
          - 5456/81*pi^2*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          + 1408/27*pi^2*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          - 178/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca
          + 248/27*pi^2*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          + 112/27*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          - 64/9*pi^2*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          + 1364/9*psiprime(1/3)*Nca^-1*Noda*Cf^2*Ca
          - 352/3*psiprime(1/3)*Nca^-1*Noda*z3*Cf^2*Ca
          + 17941/108*psiprime(1/3)*Cf*Ca^2
          - 341/18*psiprime(1/3)*Cf*Ca^2*al
          - 374/3*psiprime(1/3)*z3*Cf*Ca^2
          + 44/3*psiprime(1/3)*z3*Cf*Ca^2*al
          - 7502/27*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*Cf*Ca^2
          + 1936/9*psiprime(1/3)*Noda*[Noda+2*Nda]^-1*z3*Cf*Ca^2
          - 979/36*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2
          + 341/9*psiprime(1/3)*Nda*Noda^-1*Cf*Ca^2*al
          + 154/9*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2
          - 88/3*psiprime(1/3)*Nda*Noda^-1*z3*Cf*Ca^2*al
          - 496/9*psiprime(1/3)*Nf*Nca^-1*Noda*Tf*Cf^2
          + 128/3*psiprime(1/3)*Nf*Nca^-1*Noda*z3*Tf*Cf^2
          - 1631/27*psiprime(1/3)*Nf*Tf*Cf*Ca
          + 62/9*psiprime(1/3)*Nf*Tf*Cf*Ca*al
          + 136/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca
          - 16/3*psiprime(1/3)*Nf*z3*Tf*Cf*Ca*al
          + 2728/27*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*Tf*Cf*Ca
          - 704/9*psiprime(1/3)*Nf*Noda*[Noda+2*Nda]^-1*z3*Tf*Cf*Ca
          + 89/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca
          - 124/9*psiprime(1/3)*Nf*Nda*Noda^-1*Tf*Cf*Ca*al
          - 56/9*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca
          + 32/3*psiprime(1/3)*Nf*Nda*Noda^-1*z3*Tf*Cf*Ca*al
          );


Theta_a_ricp =

       + a^3*(
          - 2119/12*al*Cf*Ca^2
          + 326/3*al*Nf*Tf*Cf*Ca
          + 494/3*al*z3*Cf*Ca^2
          - 304/3*al*z3*Nf*Tf*Cf*Ca
          + 163/4*al^2*Cf*Ca^2
          - 38*al^2*z3*Cf*Ca^2
          );

Theta_alpha_ricp =

       + a^3*(
          - 1793/6*Cf*Ca^2
          + 326/3*Nf*Tf*Cf*Ca
          + 836/3*z3*Cf*Ca^2
          - 304/3*z3*Nf*Tf*Cf*Ca
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


                 Mini-MOM scheme solution of equation (8.7)
 

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


alphammom0 = 
   - 22*Ca*sigma
   + 8*Nf*sigma*Tf
   - 3;

alphammom1 = ( + 31944*Ca^5*sigma^4
   - 34848*Ca^4*Nf*sigma^4*Tf
   + 17908*Ca^4*sigma^3
   + 12672*Ca^3*Nf^2*sigma^4*Tf^2
   - 16896*Ca^3*Nf*sigma^3*Tf
   + 3058*Ca^3*sigma^2
   - 1536*Ca^2*Nf^3*sigma^4*Tf^3
   + 5184*Ca^2*Nf^2*sigma^3*Tf^2
   - 2080*Ca^2*Nf*sigma^2*Tf
   + 29*Ca^2*sigma
   - 512*Ca*Nf^3*sigma^3*Tf^3
   + 352*Ca*Nf^2*sigma^2*Tf^2
   + 20*Ca*Nf*sigma*Tf
   - 17*Ca
   + 48*Cf*Nf*sigma*Tf
   + 4*Nf*Tf )/2;

alphammom2 = ( - 834888384*Ca^9*sigma^7
   + 1517978880*Ca^8*Nf*sigma^7*Tf
   - 780072480*Ca^8*sigma^6
   - 1103984640*Ca^7*Nf^2*sigma^7*Tf^2
   + 1303315200*Ca^7*Nf*sigma^6*Tf
   - 302924952*Ca^7*sigma^5
   + 401448960*Ca^6*Nf^3*sigma^7*Tf^3
   - 864230400*Ca^6*Nf^2*sigma^6*Tf^2
   + 450445248*Ca^6*Nf*sigma^5*Tf
   - 574992*Ca^6*sigma^4*z3
   - 56568468*Ca^6*sigma^4
   - 72990720*Ca^5*Nf^4*sigma^7*Tf^4
   + 283852800*Ca^5*Nf^3*sigma^6*Tf^3
   - 260257536*Ca^5*Nf^2*sigma^5*Tf^2
   + 627264*Ca^5*Nf*sigma^4*Tf*z3
   + 71046096*Ca^5*Nf*sigma^4*Tf
   - 444312*Ca^5*sigma^3*z3
   - 3858756*Ca^5*sigma^3
   - 1254528*Ca^4*Cf*Nf*sigma^4*Tf
   + 5308416*Ca^4*Nf^5*sigma^7*Tf^5
   - 46080000*Ca^4*Nf^4*sigma^6*Tf^4
   + 72198144*Ca^4*Nf^3*sigma^5*Tf^3
   - 228096*Ca^4*Nf^2*sigma^4*Tf^2*z3
   - 33225408*Ca^4*Nf^2*sigma^4*Tf^2
   + 392832*Ca^4*Nf*sigma^3*Tf*z3
   + 3436512*Ca^4*Nf*sigma^3*Tf
   - 80388*Ca^4*sigma^2*z3
   + 159030*Ca^4*sigma^2
   + 912384*Ca^3*Cf*Nf^2*sigma^4*Tf^2
   - 677952*Ca^3*Cf*Nf*sigma^3*Tf
   + 2949120*Ca^3*Nf^5*sigma^6*Tf^5
   - 9418752*Ca^3*Nf^4*sigma^5*Tf^4
   + 27648*Ca^3*Nf^3*sigma^4*Tf^3*z3
   + 6860544*Ca^3*Nf^3*sigma^4*Tf^3
   - 109440*Ca^3*Nf^2*sigma^3*Tf^2*z3
   - 1018176*Ca^3*Nf^2*sigma^3*Tf^2
   + 49824*Ca^3*Nf*sigma^2*Tf*z3
   - 202104*Ca^3*Nf*sigma^2*Tf
   - 660*Ca^3*sigma*z3
   + 101*Ca^3*sigma
   - 165888*Ca^2*Cf*Nf^3*sigma^4*Tf^3
   + 423936*Ca^2*Cf*Nf^2*sigma^3*Tf^2
   - 87552*Ca^2*Cf*Nf*sigma^2*Tf
   + 442368*Ca^2*Nf^5*sigma^5*Tf^5
   - 528384*Ca^2*Nf^4*sigma^4*Tf^4
   + 9216*Ca^2*Nf^3*sigma^3*Tf^3*z3
   + 101376*Ca^2*Nf^3*sigma^3*Tf^3
   - 7488*Ca^2*Nf^2*sigma^2*Tf^2*z3
   + 63936*Ca^2*Nf^2*sigma^2*Tf^2
   + 3408*Ca^2*Nf*sigma*Tf*z3
   + 5340*Ca^2*Nf*sigma*Tf
   + 408*Ca^2*z3
   - 3135*Ca^2
   - 64512*Ca*Cf*Nf^3*sigma^3*Tf^3
   + 29952*Ca*Cf*Nf^2*sigma^2*Tf^2
   - 8448*Ca*Cf*Nf*sigma*Tf*z3
   + 7664*Ca*Cf*Nf*sigma*Tf
   - 4608*Ca*Nf^3*sigma^2*Tf^3
   - 1152*Ca*Nf^2*sigma*Tf^2*z3
   - 1472*Ca*Nf^2*sigma*Tf^2
   - 96*Ca*Nf*Tf*z3
   + 2140*Ca*Nf*Tf
   - 288*Cf^2*Nf*sigma*Tf
   + 3072*Cf*Nf^2*sigma*Tf^2*z3
   - 2944*Cf*Nf^2*sigma*Tf^2
   + 144*Cf*Nf*Tf
   - 320*Nf^2*Tf^2 )/24;

alphammom3 = ( + 87282571216896*Ca^14*Nca*sigma^10
   - 222173817643008*Ca^13*Nca*Nf*sigma^10*Tf
   + 114172656288768*Ca^13*Nca*sigma^9
   + 242371437428736*Ca^12*Nca*Nf^2*sigma^10*Tf^2
   - 273789957095424*Ca^12*Nca*Nf*sigma^9*Tf
   + 66548118200256*Ca^12*Nca*sigma^8
   - 146891780259840*Ca^11*Nca*Nf^3*sigma^10*Tf^3
   + 280318480662528*Ca^11*Nca*Nf^2*sigma^9*Tf^2
   - 148324145131008*Ca^11*Nca*Nf*sigma^8*Tf
   + 90167945472*Ca^11*Nca*sigma^7*z3
   + 21827068914816*Ca^11*Nca*sigma^7
   + 53415192821760*Ca^10*Nca*Nf^4*sigma^10*Tf^4
   - 158761823109120*Ca^10*Nca*Nf^3*sigma^9*Tf^3
   + 140115191344128*Ca^10*Nca*Nf^2*sigma^8*Tf^2
   - 163941719040*Ca^10*Nca*Nf*sigma^7*Tf*z3
   - 44443321249536*Ca^10*Nca*Nf*sigma^7*Tf
   + 100464902208*Ca^10*Nca*sigma^6*z3
   + 9740364480*Ca^10*Nca*sigma^6*z5
   + 4168815048288*Ca^10*Nca*sigma^6
   + 163941719040*Ca^9*Cf*Nca*Nf*sigma^7*Tf
   - 11654223888384*Ca^9*Nca*Nf^5*sigma^10*Tf^5
   + 53684966522880*Ca^9*Nca*Nf^4*sigma^9*Tf^4
   - 72555074887680*Ca^9*Nca*Nf^3*sigma^8*Tf^3
   + 119230341120*Ca^9*Nca*Nf^2*sigma^7*Tf^2*z3
   + 37919905284096*Ca^9*Nca*Nf^2*sigma^7*Tf^2
   - 164447712000*Ca^9*Nca*Nf*sigma^6*Tf*z3
   - 17709753600*Ca^9*Nca*Nf*sigma^6*Tf*z5
   - 7546222816704*Ca^9*Nca*Nf*sigma^6*Tf
   + 44799160032*Ca^9*Nca*sigma^5*z3
   + 7126067520*Ca^9*Nca*sigma^5*z5
   + 407474998128*Ca^9*Nca*sigma^5
   - 238460682240*Ca^8*Cf*Nca*Nf^2*sigma^7*Tf^2
   + 149865914880*Ca^8*Cf*Nca*Nf*sigma^6*Tf
   + 1412633198592*Ca^8*Nca*Nf^6*sigma^10*Tf^6
   - 10830187855872*Ca^8*Nca*Nf^5*sigma^9*Tf^5
   + 22173047930880*Ca^8*Nca*Nf^4*sigma^8*Tf^4
   - 43356487680*Ca^8*Nca*Nf^3*sigma^7*Tf^3*z3
   - 17463114915840*Ca^8*Nca*Nf^3*sigma^7*Tf^3
   + 106350520320*Ca^8*Nca*Nf^2*sigma^6*Tf^2*z3
   + 12879820800*Ca^8*Nca*Nf^2*sigma^6*Tf^2*z5
   + 5625461698560*Ca^8*Nca*Nf^2*sigma^6*Tf^2
   - 64706323968*Ca^8*Nca*Nf*sigma^5*Tf*z3
   - 10955514240*Ca^8*Nca*Nf*sigma^5*Tf*z5
   - 615517657920*Ca^8*Nca*Nf*sigma^5*Tf
   + 9446478228*Ca^8*Nca*sigma^4*z3
   + 2177183250*Ca^8*Nca*sigma^4*z5
   + 6992303868*Ca^8*Nca*sigma^4
   + 130069463040*Ca^7*Cf*Nca*Nf^3*sigma^7*Tf^3
   - 199921582080*Ca^7*Cf*Nca*Nf^2*sigma^6*Tf^2
   + 54664803072*Ca^7*Cf*Nca*Nf*sigma^5*Tf
   - 73383542784*Ca^7*Nca*Nf^7*sigma^10*Tf^7
   + 1205732376576*Ca^7*Nca*Nf^6*sigma^9*Tf^6
   - 3981280149504*Ca^7*Nca*Nf^5*sigma^8*Tf^5
   + 7882997760*Ca^7*Nca*Nf^4*sigma^7*Tf^4*z3
   + 4641524121600*Ca^7*Nca*Nf^4*sigma^7*Tf^4
   - 33855528960*Ca^7*Nca*Nf^3*sigma^6*Tf^3*z3
   - 4683571200*Ca^7*Nca*Nf^3*sigma^6*Tf^3*z5
   - 2206134282240*Ca^7*Nca*Nf^3*sigma^6*Tf^3
   + 36100500480*Ca^7*Nca*Nf^2*sigma^5*Tf^2*z3
   + 6512394240*Ca^7*Nca*Nf^2*sigma^5*Tf^2*z5
   + 371442097152*Ca^7*Nca*Nf^2*sigma^5*Tf^2
   - 11699576064*Ca^7*Nca*Nf*sigma^4*Tf*z3
   - 2779999200*Ca^7*Nca*Nf*sigma^4*Tf*z5
   - 2478456432*Ca^7*Nca*Nf*sigma^4*Tf
   + 768898944*Ca^7*Nca*sigma^3*z3
   + 407057310*Ca^7*Nca*sigma^3*z5
   - 1345148640*Ca^7*Nca*sigma^3
   - 31531991040*Ca^6*Cf*Nca*Nf^4*sigma^7*Tf^4
   + 99194388480*Ca^6*Cf*Nca*Nf^3*sigma^6*Tf^3
   - 63883302912*Ca^6*Cf*Nca*Nf^2*sigma^5*Tf^2
   + 730135296*Ca^6*Cf*Nca*Nf*sigma^4*Tf*z3
   + 8512257600*Ca^6*Cf*Nca*Nf*sigma^4*Tf
   - 57076088832*Ca^6*Nca*Nf^7*sigma^9*Tf^7
   + 386304049152*Ca^6*Nca*Nf^6*sigma^8*Tf^6
   - 573308928*Ca^6*Nca*Nf^5*sigma^7*Tf^5*z3
   - 699856257024*Ca^6*Nca*Nf^5*sigma^7*Tf^5
   + 5279662080*Ca^6*Nca*Nf^4*sigma^6*Tf^4*z3
   + 851558400*Ca^6*Nca*Nf^4*sigma^6*Tf^4*z5
   + 478667612160*Ca^6*Nca*Nf^4*sigma^6*Tf^4
   - 9586409472*Ca^6*Nca*Nf^3*sigma^5*Tf^3*z3
   - 1838960640*Ca^6*Nca*Nf^3*sigma^5*Tf^3*z5
   - 112300720128*Ca^6*Nca*Nf^3*sigma^5*Tf^3
   + 5372583552*Ca^6*Nca*Nf^2*sigma^4*Tf^2*z3
   + 1305374400*Ca^6*Nca*Nf^2*sigma^4*Tf^2*z5
   - 2430727488*Ca^6*Nca*Nf^2*sigma^4*Tf^2
   - 815504832*Ca^6*Nca*Nf*sigma^3*Tf*z3
   - 405856440*Ca^6*Nca*Nf*sigma^3*Tf*z5
   + 1579259160*Ca^6*Nca*Nf*sigma^3*Tf
   + 18624462*Ca^6*Nca*sigma^2*z3
   + 23873850*Ca^6*Nca*sigma^2*z5
   + 79528335*Ca^6*Nca*sigma^2
   + 22581504*Ca^5*Cf^2*Nca*Nf*sigma^4*Tf
   + 2866544640*Ca^5*Cf*Nca*Nf^5*sigma^7*Tf^5
   - 21658337280*Ca^5*Cf*Nca*Nf^4*sigma^6*Tf^4
   + 26983342080*Ca^5*Cf*Nca*Nf^3*sigma^5*Tf^3
   - 771876864*Ca^5*Cf*Nca*Nf^2*sigma^4*Tf^2*z3
   - 7952670720*Ca^5*Cf*Nca*Nf^2*sigma^4*Tf^2
   + 440947584*Ca^5*Cf*Nca*Nf*sigma^3*Tf*z3
   + 141609024*Ca^5*Cf*Nca*Nf*sigma^3*Tf
   - 15458107392*Ca^5*Nca*Nf^7*sigma^8*Tf^7
   + 53565456384*Ca^5*Nca*Nf^6*sigma^7*Tf^6
   - 320274432*Ca^5*Nca*Nf^5*sigma^6*Tf^5*z3
   - 61931520*Ca^5*Nca*Nf^5*sigma^6*Tf^5*z5
   - 54247145472*Ca^5*Nca*Nf^5*sigma^6*Tf^5
   + 1179869184*Ca^5*Nca*Nf^4*sigma^5*Tf^4*z3
   + 238141440*Ca^5*Nca*Nf^4*sigma^5*Tf^4*z5
   + 17087090688*Ca^5*Nca*Nf^4*sigma^5*Tf^4
   - 1083082752*Ca^5*Nca*Nf^3*sigma^4*Tf^3*z3
   - 265305600*Ca^5*Nca*Nf^3*sigma^4*Tf^3*z5
   + 1580126976*Ca^5*Nca*Nf^3*sigma^4*Tf^3
   + 325928448*Ca^5*Nca*Nf^2*sigma^3*Tf^2*z3
   + 133691040*Ca^5*Nca*Nf^2*sigma^3*Tf^2*z5
   - 594250560*Ca^5*Nca*Nf^2*sigma^3*Tf^2
   - 34027824*Ca^5*Nca*Nf*sigma^2*Tf*z3
   - 13057200*Ca^5*Nca*Nf*sigma^2*Tf*z5
   - 176304156*Ca^5*Nca*Nf*sigma^2*Tf
   + 5809800*Ca^5*Nca*sigma*z3
   - 1393920*Ca^5*Nca*sigma*z5
   + 5054914*Ca^5*Nca*sigma
   + 32845824*Ca^4*Cf^2*Nca*Nf^2*sigma^4*Tf^2
   + 13457664*Ca^4*Cf^2*Nca*Nf*sigma^3*Tf
   + 1751777280*Ca^4*Cf*Nca*Nf^5*sigma^6*Tf^5
   - 4796153856*Ca^4*Cf*Nca*Nf^4*sigma^5*Tf^4
   + 271724544*Ca^4*Cf*Nca*Nf^3*sigma^4*Tf^3*z3
   + 2454230016*Ca^4*Cf*Nca*Nf^3*sigma^4*Tf^3
   - 420526080*Ca^4*Cf*Nca*Nf^2*sigma^3*Tf^2*z3
   + 61046784*Ca^4*Cf*Nca*Nf^2*sigma^3*Tf^2
   + 60580224*Ca^4*Cf*Nca*Nf*sigma^2*Tf*z3
   - 69775776*Ca^4*Cf*Nca*Nf*sigma^2*Tf
   - 50599296*Ca^4*d4AA*sigma^4*z3
   - 31624560*Ca^4*d4AA*sigma^4*z5
   - 1472200704*Ca^4*Nca*Nf^7*sigma^7*Tf^7
   + 2491416576*Ca^4*Nca*Nf^6*sigma^6*Tf^6
   - 50724864*Ca^4*Nca*Nf^5*sigma^5*Tf^5*z3
   - 10321920*Ca^4*Nca*Nf^5*sigma^5*Tf^5*z5
   - 1052688384*Ca^4*Nca*Nf^5*sigma^5*Tf^5
   + 80815104*Ca^4*Nca*Nf^4*sigma^4*Tf^4*z3
   + 19468800*Ca^4*Nca*Nf^4*sigma^4*Tf^4*z5
   - 311003136*Ca^4*Nca*Nf^4*sigma^4*Tf^4
   - 59010048*Ca^4*Nca*Nf^3*sigma^3*Tf^3*z3
   - 14520960*Ca^4*Nca*Nf^3*sigma^3*Tf^3*z5
   + 72634752*Ca^4*Nca*Nf^3*sigma^3*Tf^3
   + 22342752*Ca^4*Nca*Nf^2*sigma^2*Tf^2*z3
   + 704160*Ca^4*Nca*Nf^2*sigma^2*Tf^2*z5
   + 99676224*Ca^4*Nca*Nf^2*sigma^2*Tf^2
   - 4421376*Ca^4*Nca*Nf*sigma*Tf*z3
   - 443520*Ca^4*Nca*Nf*sigma*Tf*z5
   - 5243064*Ca^4*Nca*Nf*sigma*Tf
   + 543204*Ca^4*Nca*z3
   - 159300*Ca^4*Nca*z5
   - 1262691*Ca^4*Nca
   - 14929920*Ca^3*Cf^2*Nca*Nf^3*sigma^4*Tf^3
   + 17086464*Ca^3*Cf^2*Nca*Nf^2*sigma^3*Tf^2
   + 1804032*Ca^3*Cf^2*Nca*Nf*sigma^2*Tf
   + 291962880*Ca^3*Cf*Nca*Nf^5*sigma^5*Tf^5
   - 31850496*Ca^3*Cf*Nca*Nf^4*sigma^4*Tf^4*z3
   - 250159104*Ca^3*Cf*Nca*Nf^4*sigma^4*Tf^4
   + 133539840*Ca^3*Cf*Nca*Nf^3*sigma^3*Tf^3*z3
   - 76280832*Ca^3*Cf*Nca*Nf^3*sigma^3*Tf^3
   - 39937536*Ca^3*Cf*Nca*Nf^2*sigma^2*Tf^2*z3
   + 49870080*Ca^3*Cf*Nca*Nf^2*sigma^2*Tf^2
   - 1674432*Ca^3*Cf*Nca*Nf*sigma*Tf*z3
   - 3041280*Ca^3*Cf*Nca*Nf*sigma*Tf*z5
   + 5713776*Ca^3*Cf*Nca*Nf*sigma*Tf
   + 73598976*Ca^3*d4AA*Nf*sigma^4*Tf*z3
   + 45999360*Ca^3*d4AA*Nf*sigma^4*Tf*z5
   - 26449632*Ca^3*d4AA*sigma^3*z3
   + 14374800*Ca^3*d4AA*sigma^3*z5
   + 19906560*Ca^3*Nca*Nf^5*sigma^4*Tf^5
   + 4128768*Ca^3*Nca*Nf^4*sigma^3*Tf^4*z3
   - 5523456*Ca^3*Nca*Nf^3*sigma^2*Tf^3*z3
   + 322560*Ca^3*Nca*Nf^3*sigma^2*Tf^3*z5
   - 19864704*Ca^3*Nca*Nf^3*sigma^2*Tf^3
   + 604800*Ca^3*Nca*Nf^2*sigma*Tf^2*z3
   + 345600*Ca^3*Nca*Nf^2*sigma*Tf^2*z5
   + 2192736*Ca^3*Nca*Nf^2*sigma*Tf^2
   - 238752*Ca^3*Nca*Nf*Tf*z3
   + 21600*Ca^3*Nca*Nf*Tf*z5
   + 1336860*Ca^3*Nca*Nf*Tf
   - 6635520*Ca^2*Cf^2*Nca*Nf^3*sigma^3*Tf^3
   + 1244160*Ca^2*Cf^2*Nca*Nf^2*sigma^2*Tf^2
   - 3953664*Ca^2*Cf^2*Nca*Nf*sigma*Tf*z3
   + 6082560*Ca^2*Cf^2*Nca*Nf*sigma*Tf*z5
   - 249120*Ca^2*Cf^2*Nca*Nf*sigma*Tf
   - 14155776*Ca^2*Cf*Nca*Nf^4*sigma^3*Tf^4*z3
   + 13565952*Ca^2*Cf*Nca*Nf^4*sigma^3*Tf^4
   + 6635520*Ca^2*Cf*Nca*Nf^3*sigma^2*Tf^3*z3
   - 8100864*Ca^2*Cf*Nca*Nf^3*sigma^2*Tf^3
   + 1880064*Ca^2*Cf*Nca*Nf^2*sigma*Tf^2*z3
   + 1105920*Ca^2*Cf*Nca*Nf^2*sigma*Tf^2*z5
   - 4632192*Ca^2*Cf*Nca*Nf^2*sigma*Tf^2
   - 96768*Ca^2*Cf*Nca*Nf*Tf*z3
   + 349776*Ca^2*Cf*Nca*Nf*Tf
   - 40144896*Ca^2*d4AA*Nf^2*sigma^4*Tf^2*z3
   - 25090560*Ca^2*d4AA*Nf^2*sigma^4*Tf^2*z5
   + 28854144*Ca^2*d4AA*Nf*sigma^3*Tf*z3
   - 15681600*Ca^2*d4AA*Nf*sigma^3*Tf*z5
   - 7683984*Ca^2*d4AA*sigma^2*z3
   + 5488560*Ca^2*d4AA*sigma^2*z5
   + 156816*Ca^2*d4AA*sigma^2
   + 393216*Ca^2*Nca*Nf^4*sigma^2*Tf^4*z3
   + 1191936*Ca^2*Nca*Nf^4*sigma^2*Tf^4
   + 49152*Ca^2*Nca*Nf^3*sigma*Tf^3*z3
   - 359936*Ca^2*Nca*Nf^3*sigma*Tf^3
   + 21888*Ca^2*Nca*Nf^2*Tf^2*z3
   - 368928*Ca^2*Nca*Nf^2*Tf^2
   - 238464*Ca*Cf^3*Nca*Nf*sigma*Tf
   + 1769472*Ca*Cf^2*Nca*Nf^2*sigma*Tf^2*z3
   - 2211840*Ca*Cf^2*Nca*Nf^2*sigma*Tf^2*z5
   + 133632*Ca*Cf^2*Nca*Nf^2*sigma*Tf^2
   - 2592*Ca*Cf^2*Nca*Nf*Tf
   - 442368*Ca*Cf*Nca*Nf^3*sigma*Tf^3*z3
   + 663552*Ca*Cf*Nca*Nf^3*sigma*Tf^3
   + 27648*Ca*Cf*Nca*Nf^2*Tf^2*z3
   - 112896*Ca*Cf*Nca*Nf^2*Tf^2
   + 9732096*Ca*d4AA*Nf^3*sigma^4*Tf^3*z3
   + 6082560*Ca*d4AA*Nf^3*sigma^4*Tf^3*z5
   - 10492416*Ca*d4AA*Nf^2*sigma^3*Tf^2*z3
   + 5702400*Ca*d4AA*Nf^2*sigma^3*Tf^2*z5
   + 5588352*Ca*d4AA*Nf*sigma^2*Tf*z3
   - 3991680*Ca*d4AA*Nf*sigma^2*Tf*z5
   - 114048*Ca*d4AA*Nf*sigma^2*Tf
   - 1283040*Ca*d4AA*sigma*z3
   - 190080*Ca*d4AA*sigma*z5
   + 60336*Ca*d4AA*sigma
   + 2875392*Ca*d4FA*Nf*sigma*z3
   - 294912*Ca*d4FA*Nf*sigma
   - 884736*Ca*d4FF*Nf^2*sigma*z3
   + 405504*Ca*d4FF*Nf^2*sigma
   + 23040*Ca*Nca*Nf^3*Tf^3
   - 884736*d4AA*Nf^4*sigma^4*Tf^4*z3
   - 552960*d4AA*Nf^4*sigma^4*Tf^4*z5
   + 1271808*d4AA*Nf^3*sigma^3*Tf^3*z3
   - 691200*d4AA*Nf^3*sigma^3*Tf^3*z5
   - 1016064*d4AA*Nf^2*sigma^2*Tf^2*z3
   + 725760*d4AA*Nf^2*sigma^2*Tf^2*z5
   + 20736*d4AA*Nf^2*sigma^2*Tf^2
   + 24192*d4AA*Nf*sigma*Tf*z3
   + 69120*d4AA*Nf*sigma*Tf*z5
   - 5184*d4AA*Nf*sigma*Tf
   - 178848*d4AA*z3
   + 194400*d4AA*z5
   + 6480*d4AA
   + 165888*d4FA*Nf*z3
   - 207360*d4FA*Nf*z5 )/(864*Ca*Nca);

alphammom4 = ( - 125466950472863662080*Ca^18*Nca*sigma^13
   + 410619110638462894080*Ca^17*Nca*Nf*sigma^13*Tf
   - 211012598522543431680*Ca^17*Nca*sigma^12
   - 597264160928673300480*Ca^16*Nca*Nf^2*sigma^13*Tf^2
   + 659479177692076769280*Ca^16*Nca*Nf*sigma^12*Tf
   - 163161238091448453120*Ca^16*Nca*sigma^11
   + 506769591090995527680*Ca^15*Nca*Nf^3*sigma^13*Tf^3
   - 913995155360545505280*Ca^15*Nca*Nf^2*sigma^12*Tf^2
   + 483331840285498490880*Ca^15*Nca*Nf*sigma^11*Tf
   - 169677318445645824*Ca^15*Nca*sigma^10*z3
   - 75125870567365128192*Ca^15*Nca*sigma^10
   - 276419776958724833280*Ca^14*Nca*Nf^4*sigma^13*Tf^4
   + 737119405223266222080*Ca^14*Nca*Nf^3*sigma^12*Tf^3
   - 632608148914174033920*Ca^14*Nca*Nf^2*sigma^11*Tf^2
   + 431905901498007552*Ca^14*Nca*Nf*sigma^10*Tf*z3
   + 209104001357897023488*Ca^14*Nca*Nf*sigma^10*Tf
   - 250643805418119168*Ca^14*Nca*sigma^9*z3
   - 24439119940730880*Ca^14*Nca*sigma^9*z5
   - 22324497075684080640*Ca^14*Nca*sigma^9
   - 287937267665338368*Ca^13*Cf*Nca*Nf*sigma^10*Tf
   + 100516282530445393920*Ca^13*Nca*Nf^5*sigma^13*Tf^5
   - 381124237927938785280*Ca^13*Nca*Nf^4*sigma^12*Tf^4
   + 479768531610752778240*Ca^13*Nca*Nf^3*sigma^11*Tf^3
   - 471170074361462784*Ca^13*Nca*Nf^2*sigma^10*Tf^2*z3
   - 255830562572910133248*Ca^13*Nca*Nf^2*sigma^10*Tf^2
   + 595102669366689792*Ca^13*Nca*Nf*sigma^9*Tf*z3
   + 62208668940042240*Ca^13*Nca*Nf*sigma^9*Tf*z5
   + 57721717735206801408*Ca^13*Nca*Nf*sigma^9*Tf
   - 162632496865918464*Ca^13*Nca*sigma^8*z3
   - 27632868569349120*Ca^13*Nca*sigma^8*z5
   - 4303233443506402944*Ca^13*Nca*sigma^8
   + 628226765815283712*Ca^12*Cf*Nca*Nf^2*sigma^10*Tf^2
   - 370828299265966080*Ca^12*Cf*Nca*Nf*sigma^9*Tf
   - 24367583643744337920*Ca^12*Nca*Nf^6*sigma^13*Tf^6
   + 130975762085125816320*Ca^12*Nca*Nf^5*sigma^12*Tf^5
   - 232112195004231843840*Ca^12*Nca*Nf^4*sigma^11*Tf^4
   + 285557620825128960*Ca^12*Nca*Nf^3*sigma^10*Tf^3*z3
   + 180230076973168459776*Ca^12*Nca*Nf^3*sigma^10*Tf^3
   - 602403190845603840*Ca^12*Nca*Nf^2*sigma^9*Tf^2*z3
   - 67864002480046080*Ca^12*Nca*Nf^2*sigma^9*Tf^2*z5
   - 65143954780548120576*Ca^12*Nca*Nf^2*sigma^9*Tf^2
   + 356848792153362432*Ca^12*Nca*Nf*sigma^8*Tf*z3
   + 64177936869150720*Ca^12*Nca*Nf*sigma^8*Tf*z5
   + 10160530070128542720*Ca^12*Nca*Nf*sigma^8*Tf
   - 3178420077888*Ca^12*Nca*sigma^7*z3^2
   - 59113105917744384*Ca^12*Nca*sigma^7*z3
   - 13998341853001440*Ca^12*Nca*sigma^7*z5
   + 83050000193160*Ca^12*Nca*sigma^7*z7
   - 498369610792164672*Ca^12*Nca*sigma^7
   - 571115241650257920*Ca^11*Cf*Nca*Nf^3*sigma^10*Tf^3
   + 761486988867010560*Ca^11*Cf*Nca*Nf^2*sigma^9*Tf^2
   - 209194092709797888*Ca^11*Cf*Nca*Nf*sigma^8*Tf
   + 3797545502921195520*Ca^11*Nca*Nf^7*sigma^13*Tf^7
   - 29905670835504414720*Ca^11*Nca*Nf^6*sigma^12*Tf^6
   + 74195684047485665280*Ca^11*Nca*Nf^5*sigma^11*Tf^5
   - 103839134845501440*Ca^11*Nca*Nf^4*sigma^10*Tf^4*z3
   - 80368710838020734976*Ca^11*Nca*Nf^4*sigma^10*Tf^4
   + 336729375548375040*Ca^11*Nca*Nf^3*sigma^9*Tf^3*z3
   + 41129698472755200*Ca^11*Nca*Nf^3*sigma^9*Tf^3*z5
   + 41961061638695485440*Ca^11*Nca*Nf^3*sigma^9*Tf^3
   - 331126956433760256*Ca^11*Nca*Nf^2*sigma^8*Tf^2*z3
   - 63291995819458560*Ca^11*Nca*Nf^2*sigma^8*Tf^2*z5
   - 10372852436125132800*Ca^11*Nca*Nf^2*sigma^8*Tf^2
   - 3688688678400*Ca^11*Nca*Nf*sigma^7*Tf*z3^2
   + 118466920506451968*Ca^11*Nca*Nf*sigma^7*Tf*z3
   + 29276680308606720*Ca^11*Nca*Nf*sigma^7*Tf*z5
   - 181200000421440*Ca^11*Nca*Nf*sigma^7*Tf*z7
   + 1039549844411603712*Ca^11*Nca*Nf*sigma^7*Tf
   - 24952271183136*Ca^11*Nca*sigma^6*z3^2
   - 12587079941472960*Ca^11*Nca*sigma^6*z3
   - 45083972736*Ca^11*Nca*sigma^6*z4
   - 4166261247194640*Ca^11*Nca*sigma^6*z5
   - 751399545600*Ca^11*Nca*sigma^6*z6
   + 74325677482980*Ca^11*Nca*sigma^6*z7
   - 24665343071789376*Ca^11*Nca*sigma^6
   + 276904359588003840*Ca^10*Cf*Nca*Nf^4*sigma^10*Tf^4
   - 648994592784384000*Ca^10*Cf*Nca*Nf^3*sigma^9*Tf^3
   + 397419049942548480*Ca^10*Cf*Nca*Nf^2*sigma^8*Tf^2
   - 1251203199713280*Ca^10*Cf*Nca*Nf*sigma^7*Tf*z3
   - 64317400599158784*Ca^10*Cf*Nca*Nf*sigma^7*Tf
   - 345231409356472320*Ca^10*Nca*Nf^8*sigma^13*Tf^8
   + 4372931185181982720*Ca^10*Nca*Nf^7*sigma^12*Tf^7
   - 15644714905758597120*Ca^10*Nca*Nf^6*sigma^11*Tf^6
   + 22655811239018496*Ca^10*Nca*Nf^5*sigma^10*Tf^5*z3
   + 23443787219308904448*Ca^10*Nca*Nf^5*sigma^10*Tf^5
   - 112133057512734720*Ca^10*Nca*Nf^4*sigma^9*Tf^4*z3
   - 14956253990092800*Ca^10*Nca*Nf^4*sigma^9*Tf^4*z5
   - 16910344858502430720*Ca^10*Nca*Nf^4*sigma^9*Tf^4
   + 167951327020646400*Ca^10*Nca*Nf^3*sigma^8*Tf^3*z3
   + 34285876892467200*Ca^10*Nca*Nf^3*sigma^8*Tf^3*z5
   + 5968709904532193280*Ca^10*Nca*Nf^3*sigma^8*Tf^3
   + 13011010974720*Ca^10*Nca*Nf^2*sigma^7*Tf^2*z3^2
   - 99228519593938944*Ca^10*Nca*Nf^2*sigma^7*Tf^2*z3
   - 25610893377569280*Ca^10*Nca*Nf^2*sigma^7*Tf^2*z5
   + 164727273110400*Ca^10*Nca*Nf^2*sigma^7*Tf^2*z7
   - 924373055194490880*Ca^10*Nca*Nf^2*sigma^7*Tf^2
   + 36325634792832*Ca^10*Nca*Nf*sigma^6*Tf*z3^2
   + 22668741777040128*Ca^10*Nca*Nf*sigma^6*Tf*z3
   + 81970859520*Ca^10*Nca*Nf*sigma^6*Tf*z4
   + 7671506913005760*Ca^10*Nca*Nf*sigma^6*Tf*z5
   + 1366180992000*Ca^10*Nca*Nf*sigma^6*Tf*z6
   - 139164262099632*Ca^10*Nca*Nf*sigma^6*Tf*z7
   + 39963777555474432*Ca^10*Nca*Nf*sigma^6*Tf
   - 17838657319032*Ca^10*Nca*sigma^5*z3^2
   - 1479781039604472*Ca^10*Nca*sigma^5*z3
   + 107928298368*Ca^10*Nca*sigma^5*z4
   - 777494734993944*Ca^10*Nca*sigma^5*z5
   - 852440014800*Ca^10*Nca*sigma^5*z6
   + 22401828294615*Ca^10*Nca*sigma^5*z7
   + 887718364357968*Ca^10*Nca*sigma^5
   - 35411411312640*Ca^9*Cf^2*Nca*Nf*sigma^7*Tf
   - 75519370796728320*Ca^9*Cf*Nca*Nf^5*sigma^10*Tf^5
   + 293686441987276800*Ca^9*Cf*Nca*Nf^4*sigma^9*Tf^4
   - 310697966919352320*Ca^9*Cf*Nca*Nf^3*sigma^8*Tf^3
   + 2197653647523840*Ca^9*Cf*Nca*Nf^2*sigma^7*Tf^2*z3
   + 110482367635537920*Ca^9*Cf*Nca*Nf^2*sigma^7*Tf^2
   - 1232185960304640*Ca^9*Cf*Nca*Nf*sigma^6*Tf*z3
   - 22951840665600*Ca^9*Cf*Nca*Nf*sigma^6*Tf*z5
   - 10677783758045184*Ca^9*Cf*Nca*Nf*sigma^6*Tf
   + 13948743812382720*Ca^9*Nca*Nf^9*sigma^13*Tf^9
   - 371385304004689920*Ca^9*Nca*Nf^8*sigma^12*Tf^8
   + 2093817402155335680*Ca^9*Nca*Nf^7*sigma^11*Tf^7
   - 2746158938062848*Ca^9*Nca*Nf^6*sigma^10*Tf^6*z3
   - 4451590674466209792*Ca^9*Nca*Nf^6*sigma^10*Tf^6
   + 22215069681057792*Ca^9*Nca*Nf^5*sigma^9*Tf^5*z3
   + 3263182688747520*Ca^9*Nca*Nf^5*sigma^9*Tf^5*z5
   + 4387144855049994240*Ca^9*Nca*Nf^5*sigma^9*Tf^5
   - 50086565485608960*Ca^9*Nca*Nf^4*sigma^8*Tf^4*z3
   - 10986533978112000*Ca^9*Nca*Nf^4*sigma^8*Tf^4*z5
   - 2111630656505610240*Ca^9*Nca*Nf^4*sigma^8*Tf^4
   - 10990869626880*Ca^9*Nca*Nf^3*sigma^7*Tf^3*z3^2
   + 44708819449282560*Ca^9*Nca*Nf^3*sigma^7*Tf^3*z3
   + 12054253726310400*Ca^9*Nca*Nf^3*sigma^7*Tf^3*z5
   - 79867768780800*Ca^9*Nca*Nf^3*sigma^7*Tf^3*z7
   + 454378088430673920*Ca^9*Nca*Nf^3*sigma^7*Tf^3
   - 19383511403520*Ca^9*Nca*Nf^2*sigma^6*Tf^2*z3^2
   - 16803478305884160*Ca^9*Nca*Nf^2*sigma^6*Tf^2*z3
   - 59615170560*Ca^9*Nca*Nf^2*sigma^6*Tf^2*z4
   - 5775909512947200*Ca^9*Nca*Nf^2*sigma^6*Tf^2*z5
   - 993586176000*Ca^9*Nca*Nf^2*sigma^6*Tf^2*z6
   + 105603099719040*Ca^9*Nca*Nf^2*sigma^6*Tf^2*z7
   - 26201325919647744*Ca^9*Nca*Nf^2*sigma^6*Tf^2
   + 24599574435744*Ca^9*Nca*Nf*sigma^5*Tf*z3^2
   + 2350707335700768*Ca^9*Nca*Nf*sigma^5*Tf*z3
   - 151521891840*Ca^9*Nca*Nf*sigma^5*Tf*z4
   + 1222769578830624*Ca^9*Nca*Nf*sigma^5*Tf*z5
   + 1330991481600*Ca^9*Nca*Nf*sigma^5*Tf*z6
   - 34752250977444*Ca^9*Nca*Nf*sigma^5*Tf*z7
   - 1962961833894912*Ca^9*Nca*Nf*sigma^5*Tf
   - 4619820294936*Ca^9*Nca*sigma^4*z3^2
   - 84961968730848*Ca^9*Nca*sigma^4*z3
   + 63480841776*Ca^9*Nca*sigma^4*z4
   - 83020615697448*Ca^9*Nca*sigma^4*z5
   - 323109567000*Ca^9*Nca*sigma^4*z6
   + 2395614217689*Ca^9*Nca*sigma^4*z7
   + 82032158723328*Ca^9*Nca*sigma^4
   - 103015014727680*Ca^8*Cf^2*Nca*Nf^2*sigma^7*Tf^2
   - 34338338242560*Ca^8*Cf^2*Nca*Nf*sigma^6*Tf
   + 10984635752251392*Ca^8*Cf*Nca*Nf^6*sigma^10*Tf^6
   - 74375137905868800*Ca^8*Cf*Nca*Nf^5*sigma^9*Tf^5
   + 127589913392578560*Ca^8*Cf*Nca*Nf^4*sigma^8*Tf^4
   - 1542103553802240*Ca^8*Cf*Nca*Nf^3*sigma^7*Tf^3*z3
   - 76939800280104960*Ca^8*Cf*Nca*Nf^3*sigma^7*Tf^3
   + 2009746629918720*Ca^8*Cf*Nca*Nf^2*sigma^6*Tf^2*z3
   + 33384495513600*Ca^8*Cf*Nca*Nf^2*sigma^6*Tf^2*z5
   + 15862055759953920*Ca^8*Cf*Nca*Nf^2*sigma^6*Tf^2
   - 481172648749056*Ca^8*Cf*Nca*Nf*sigma^5*Tf*z3
   - 14580877132800*Ca^8*Cf*Nca*Nf*sigma^5*Tf*z5
   - 664569885450240*Ca^8*Cf*Nca*Nf*sigma^5*Tf
   + 148777110028800*Ca^8*d4AA*sigma^7*z3^2
   + 45624980408832*Ca^8*d4AA*sigma^7*z3
   + 117368609022720*Ca^8*d4AA*sigma^7*z5
   - 300860378058240*Ca^8*d4AA*sigma^7*z7
   + 13948743812382720*Ca^8*Nca*Nf^9*sigma^12*Tf^9
   - 160925706312744960*Ca^8*Nca*Nf^8*sigma^11*Tf^8
   + 142657607172096*Ca^8*Nca*Nf^7*sigma^10*Tf^7*z3
   + 526672072122826752*Ca^8*Nca*Nf^7*sigma^10*Tf^7
   - 2419969090387968*Ca^8*Nca*Nf^6*sigma^9*Tf^6*z3
   - 395537295605760*Ca^8*Nca*Nf^6*sigma^9*Tf^6*z5
   - 723655194964918272*Ca^8*Nca*Nf^6*sigma^9*Tf^6
   + 8730699220647936*Ca^8*Nca*Nf^5*sigma^8*Tf^5*z3
   + 2073922114682880*Ca^8*Nca*Nf^5*sigma^8*Tf^5*z5
   + 468521462026469376*Ca^8*Nca*Nf^5*sigma^8*Tf^5
   + 4274555535360*Ca^8*Nca*Nf^4*sigma^7*Tf^4*z3^2
   - 11571319674961920*Ca^8*Nca*Nf^4*sigma^7*Tf^4*z3
   - 3255993942220800*Ca^8*Nca*Nf^4*sigma^7*Tf^4*z5
   + 21782118758400*Ca^8*Nca*Nf^4*sigma^7*Tf^4*z7
   - 133406579787448320*Ca^8*Nca*Nf^4*sigma^7*Tf^4
   + 4156474798080*Ca^8*Nca*Nf^3*sigma^6*Tf^3*z3^2
   + 6549942557859840*Ca^8*Nca*Nf^3*sigma^6*Tf^3*z3
   + 21678243840*Ca^8*Nca*Nf^3*sigma^6*Tf^3*z4
   + 2263803941836800*Ca^8*Nca*Nf^3*sigma^6*Tf^3*z5
   + 361304064000*Ca^8*Nca*Nf^3*sigma^6*Tf^3*z6
   - 41063386129920*Ca^8*Nca*Nf^3*sigma^6*Tf^3*z7
   + 8733326217707520*Ca^8*Nca*Nf^3*sigma^6*Tf^3
   - 12902953003776*Ca^8*Nca*Nf^2*sigma^5*Tf^2*z3^2
   - 1521216405013248*Ca^8*Nca*Nf^2*sigma^5*Tf^2*z3
   + 77680373760*Ca^8*Nca*Nf^2*sigma^5*Tf^2*z4
   - 759882196111104*Ca^8*Nca*Nf^2*sigma^5*Tf^2*z5
   - 808794201600*Ca^8*Nca*Nf^2*sigma^5*Tf^2*z6
   + 20926476404064*Ca^8*Nca*Nf^2*sigma^5*Tf^2*z7
   + 1599910438620672*Ca^8*Nca*Nf^2*sigma^5*Tf^2
   + 5486983001280*Ca^8*Nca*Nf*sigma^4*Tf*z3^2
   + 124394541039360*Ca^8*Nca*Nf*sigma^4*Tf*z3
   - 70742206656*Ca^8*Nca*Nf*sigma^4*Tf*z4
   + 104503139319744*Ca^8*Nca*Nf*sigma^4*Tf*z5
   + 417687256800*Ca^8*Nca*Nf*sigma^4*Tf*z6
   - 2772214574976*Ca^8*Nca*Nf*sigma^4*Tf*z7
   - 35978622179616*Ca^8*Nca*Nf*sigma^4*Tf
   - 437262576696*Ca^8*Nca*sigma^3*z3^2
   - 5696157679272*Ca^8*Nca*sigma^3*z3
   + 11761435224*Ca^8*Nca*sigma^3*z4
   - 3028584792024*Ca^8*Nca*sigma^3*z5
   - 55389371400*Ca^8*Nca*sigma^3*z6
   - 98950709781*Ca^8*Nca*sigma^3*z7
   - 6073640851164*Ca^8*Nca*sigma^3
   + 140475020083200*Ca^7*Cf^2*Nca*Nf^3*sigma^7*Tf^3
   - 92089179832320*Ca^7*Cf^2*Nca*Nf^2*sigma^6*Tf^2
   - 13172784869376*Ca^7*Cf^2*Nca*Nf*sigma^5*Tf
   - 665735500136448*Ca^7*Cf*Nca*Nf^7*sigma^10*Tf^7
   + 9986032502046720*Ca^7*Cf*Nca*Nf^6*sigma^9*Tf^6
   - 28913551571681280*Ca^7*Cf*Nca*Nf^5*sigma^8*Tf^5
   + 540332198461440*Ca^7*Cf*Nca*Nf^4*sigma^7*Tf^4*z3
   + 27552567774412800*Ca^7*Cf*Nca*Nf^4*sigma^7*Tf^4
   - 1306417686773760*Ca^7*Cf*Nca*Nf^3*sigma^6*Tf^3*z3
   - 18209724825600*Ca^7*Cf*Nca*Nf^3*sigma^6*Tf^3*z5
   - 9277645540884480*Ca^7*Cf*Nca*Nf^3*sigma^6*Tf^3
   + 703601169334272*Ca^7*Cf*Nca*Nf^2*sigma^5*Tf^2*z3
   + 17436534128640*Ca^7*Cf*Nca*Nf^2*sigma^5*Tf^2*z5
   + 691937557512192*Ca^7*Cf*Nca*Nf^2*sigma^5*Tf^2
   - 429229228032*Ca^7*Cf*Nca*Nf*sigma^4*Tf*z3^2
   - 83449479979008*Ca^7*Cf*Nca*Nf*sigma^4*Tf*z3
   - 959939735040*Ca^7*Cf*Nca*Nf*sigma^4*Tf*z5
   + 44350742903040*Ca^7*Cf*Nca*Nf*sigma^4*Tf
   - 324604603699200*Ca^7*d4AA*Nf*sigma^7*Tf*z3^2
   - 99545411801088*Ca^7*d4AA*Nf*sigma^7*Tf*z3
   - 256076965140480*Ca^7*d4AA*Nf*sigma^7*Tf*z5
   + 656422643036160*Ca^7*d4AA*Nf*sigma^7*Tf*z7
   + 77634601051392*Ca^7*d4AA*sigma^6*z3^2
   + 133899399025920*Ca^7*d4AA*sigma^6*z3
   + 7574107419648*Ca^7*d4AA*sigma^6*z4
   - 27526270020480*Ca^7*d4AA*sigma^6*z5
   - 9016794547200*Ca^7*d4AA*sigma^6*z6
   - 164771901689472*Ca^7*d4AA*sigma^6*z7
   + 5389287382056960*Ca^7*Nca*Nf^9*sigma^11*Tf^9
   - 34808456149991424*Ca^7*Nca*Nf^8*sigma^10*Tf^8
   + 111542985031680*Ca^7*Nca*Nf^7*sigma^9*Tf^7*z3
   + 20547391979520*Ca^7*Nca*Nf^7*sigma^9*Tf^7*z5
   + 71601313372176384*Ca^7*Nca*Nf^7*sigma^9*Tf^7
   - 816148830486528*Ca^7*Nca*Nf^6*sigma^8*Tf^6*z3
   - 212216032788480*Ca^7*Nca*Nf^6*sigma^8*Tf^6*z5
   - 63291171030958080*Ca^7*Nca*Nf^6*sigma^8*Tf^6
   - 807505625088*Ca^7*Nca*Nf^5*sigma^7*Tf^5*z3^2
   + 1686771564281856*Ca^7*Nca*Nf^5*sigma^7*Tf^5*z3
   + 493562372751360*Ca^7*Nca*Nf^5*sigma^7*Tf^5*z5
   - 3168308183040*Ca^7*Nca*Nf^5*sigma^7*Tf^5*z7
   + 23406611976880128*Ca^7*Nca*Nf^5*sigma^7*Tf^5
   - 78143201280*Ca^7*Nca*Nf^4*sigma^6*Tf^4*z3^2
   - 1412474125271040*Ca^7*Nca*Nf^4*sigma^6*Tf^4*z3
   - 3941498880*Ca^7*Nca*Nf^4*sigma^6*Tf^4*z4
   - 483128005939200*Ca^7*Nca*Nf^4*sigma^6*Tf^4*z5
   - 65691648000*Ca^7*Nca*Nf^4*sigma^6*Tf^4*z6
   + 8434164372480*Ca^7*Nca*Nf^4*sigma^6*Tf^4*z7
   - 1467926595256320*Ca^7*Nca*Nf^4*sigma^6*Tf^4
   + 3136497251328*Ca^7*Nca*Nf^3*sigma^5*Tf^3*z3^2
   + 510304770524160*Ca^7*Nca*Nf^3*sigma^5*Tf^3*z3
   - 16422912000*Ca^7*Nca*Nf^3*sigma^5*Tf^3*z4
   + 232682872955904*Ca^7*Nca*Nf^3*sigma^5*Tf^3*z5
   + 236216217600*Ca^7*Nca*Nf^3*sigma^5*Tf^3*z6
   - 6028577622144*Ca^7*Nca*Nf^3*sigma^5*Tf^3*z7
   - 629993721876480*Ca^7*Nca*Nf^3*sigma^5*Tf^3
   - 2390628432384*Ca^7*Nca*Nf^2*sigma^4*Tf^2*z3^2
   - 78827036654592*Ca^7*Nca*Nf^2*sigma^4*Tf^2*z3
   + 26808350976*Ca^7*Nca*Nf^2*sigma^4*Tf^2*z4
   - 48184925829120*Ca^7*Nca*Nf^2*sigma^4*Tf^2*z5
   - 199307433600*Ca^7*Nca*Nf^2*sigma^4*Tf^2*z6
   + 1123581479328*Ca^7*Nca*Nf^2*sigma^4*Tf^2*z7
   - 50835845566080*Ca^7*Nca*Nf^2*sigma^4*Tf^2
   + 495287646624*Ca^7*Nca*Nf*sigma^3*Tf*z3^2
   + 8960692179456*Ca^7*Nca*Nf*sigma^3*Tf*z3
   - 12200683968*Ca^7*Nca*Nf*sigma^3*Tf*z4
   + 2676620186784*Ca^7*Nca*Nf*sigma^3*Tf*z5
   + 51620976000*Ca^7*Nca*Nf*sigma^3*Tf*z6
   + 94538874276*Ca^7*Nca*Nf*sigma^3*Tf*z7
   + 17835073151088*Ca^7*Nca*Nf*sigma^3*Tf
   + 379822608*Ca^7*Nca*sigma^2*z3^2
   - 890106806088*Ca^7*Nca*sigma^2*z3
   + 154242792*Ca^7*Nca*sigma^2*z4
   - 9539342784*Ca^7*Nca*sigma^2*z5
   - 2446864200*Ca^7*Nca*sigma^2*z6
   + 129512352816*Ca^7*Nca*sigma^2*z7
   + 717043400518*Ca^7*Nca*sigma^2
   - 54487280517120*Ca^6*Cf^2*Nca*Nf^4*sigma^7*Tf^4
   + 114934107340800*Ca^6*Cf^2*Nca*Nf^3*sigma^6*Tf^3
   - 31100791062528*Ca^6*Cf^2*Nca*Nf^2*sigma^5*Tf^2
   + 3705353828352*Ca^6*Cf^2*Nca*Nf*sigma^4*Tf*z3
   - 5723056373760*Ca^6*Cf^2*Nca*Nf*sigma^4*Tf*z5
   - 2056784970240*Ca^6*Cf^2*Nca*Nf*sigma^4*Tf
   - 554779583447040*Ca^6*Cf*Nca*Nf^7*sigma^9*Tf^7
   + 3408427065802752*Ca^6*Cf*Nca*Nf^6*sigma^8*Tf^6
   - 94527176048640*Ca^6*Cf*Nca*Nf^5*sigma^7*Tf^5*z3
   - 5269718072033280*Ca^6*Cf*Nca*Nf^5*sigma^7*Tf^5
   + 423159319756800*Ca^6*Cf*Nca*Nf^4*sigma^6*Tf^4*z3
   + 4414478745600*Ca^6*Cf*Nca*Nf^4*sigma^6*Tf^4*z5
   + 2660781199196160*Ca^6*Cf*Nca*Nf^4*sigma^6*Tf^4
   - 404321678327808*Ca^6*Cf*Nca*Nf^3*sigma^5*Tf^3*z3
   - 7453374382080*Ca^6*Cf*Nca*Nf^3*sigma^5*Tf^3*z5
   - 232789343109120*Ca^6*Cf*Nca*Nf^3*sigma^5*Tf^3
   + 468250066944*Ca^6*Cf*Nca*Nf^2*sigma^4*Tf^2*z3^2
   + 102137861025792*Ca^6*Cf*Nca*Nf^2*sigma^4*Tf^2*z3
   + 500324014080*Ca^6*Cf*Nca*Nf^2*sigma^4*Tf^2*z5
   - 73983301558272*Ca^6*Cf*Nca*Nf^2*sigma^4*Tf^2
   - 316502360064*Ca^6*Cf*Nca*Nf*sigma^3*Tf*z3^2
   - 3726147101184*Ca^6*Cf*Nca*Nf*sigma^3*Tf*z3
   + 6503473152*Ca^6*Cf*Nca*Nf*sigma^3*Tf*z4
   + 1317925344384*Ca^6*Cf*Nca*Nf*sigma^3*Tf*z5
   + 2594671636608*Ca^6*Cf*Nca*Nf*sigma^3*Tf
   + 295095094272000*Ca^6*d4AA*Nf^2*sigma^7*Tf^2*z3^2
   + 90495828910080*Ca^6*d4AA*Nf^2*sigma^7*Tf^2*z3
   + 232797241036800*Ca^6*d4AA*Nf^2*sigma^7*Tf^2*z5
   - 596747857305600*Ca^6*d4AA*Nf^2*sigma^7*Tf^2*z7
   - 148367255731200*Ca^6*d4AA*Nf*sigma^6*Tf*z3^2
   - 252590471248896*Ca^6*d4AA*Nf*sigma^6*Tf*z3
   - 13771104399360*Ca^6*d4AA*Nf*sigma^6*Tf*z4
   + 40029103065600*Ca^6*d4AA*Nf*sigma^6*Tf*z5
   + 16394171904000*Ca^6*d4AA*Nf*sigma^6*Tf*z6
   + 314172445644288*Ca^6*d4AA*Nf*sigma^6*Tf*z7
   + 9078955782336*Ca^6*d4AA*sigma^5*z3^2
   + 98341578650304*Ca^6*d4AA*sigma^5*z3
   + 7541319075840*Ca^6*d4AA*sigma^5*z4
   - 70895685611520*Ca^6*d4AA*sigma^5*z5
   - 9768194092800*Ca^6*d4AA*sigma^5*z6
   - 35303397627960*Ca^6*d4AA*sigma^5*z7
   - 196730062848*Ca^6*d4AA*sigma^5
   + 958095534587904*Ca^6*Nca*Nf^9*sigma^10*Tf^9
   - 3686789189468160*Ca^6*Nca*Nf^8*sigma^9*Tf^8
   + 31077930369024*Ca^6*Nca*Nf^7*sigma^8*Tf^7*z3
   + 8989483991040*Ca^6*Nca*Nf^7*sigma^8*Tf^7*z5
   + 4713165052968960*Ca^6*Nca*Nf^7*sigma^8*Tf^7
   + 60197437440*Ca^6*Nca*Nf^6*sigma^7*Tf^6*z3^2
   - 123205107843072*Ca^6*Nca*Nf^6*sigma^7*Tf^6*z3
   - 37074136596480*Ca^6*Nca*Nf^6*sigma^7*Tf^6*z5
   + 192018677760*Ca^6*Nca*Nf^6*sigma^7*Tf^6*z7
   - 2273219841097728*Ca^6*Nca*Nf^6*sigma^7*Tf^6
   - 87740153856*Ca^6*Nca*Nf^5*sigma^6*Tf^5*z3^2
   + 159211790991360*Ca^6*Nca*Nf^5*sigma^6*Tf^5*z3
   + 286654464*Ca^6*Nca*Nf^5*sigma^6*Tf^5*z4
   + 52499988725760*Ca^6*Nca*Nf^5*sigma^6*Tf^5*z5
   + 4777574400*Ca^6*Nca*Nf^5*sigma^6*Tf^5*z6
   - 824614318080*Ca^6*Nca*Nf^5*sigma^6*Tf^5*z7
   + 81285778243584*Ca^6*Nca*Nf^5*sigma^6*Tf^5
   - 334402836480*Ca^6*Nca*Nf^4*sigma^5*Tf^4*z3^2
   - 92533334169600*Ca^6*Nca*Nf^4*sigma^5*Tf^4*z3
   + 836075520*Ca^6*Nca*Nf^4*sigma^5*Tf^4*z4
   - 34993327601664*Ca^6*Nca*Nf^4*sigma^5*Tf^4*z5
   - 32422809600*Ca^6*Nca*Nf^4*sigma^5*Tf^4*z6
   + 808641356544*Ca^6*Nca*Nf^4*sigma^5*Tf^4*z7
   + 125767922503680*Ca^6*Nca*Nf^4*sigma^5*Tf^4
   + 450544923648*Ca^6*Nca*Nf^3*sigma^4*Tf^3*z3^2
   + 27846155759616*Ca^6*Nca*Nf^3*sigma^4*Tf^3*z3
   - 3643646976*Ca^6*Nca*Nf^3*sigma^4*Tf^3*z4
   + 9335298180096*Ca^6*Nca*Nf^3*sigma^4*Tf^3*z5
   + 41402534400*Ca^6*Nca*Nf^3*sigma^4*Tf^3*z6
   - 178192949760*Ca^6*Nca*Nf^3*sigma^4*Tf^3*z7
   + 45229428269568*Ca^6*Nca*Nf^3*sigma^4*Tf^3
   - 214676293248*Ca^6*Nca*Nf^2*sigma^3*Tf^2*z3^2
   - 5591548392192*Ca^6*Nca*Nf^2*sigma^3*Tf^2*z3
   + 4568835456*Ca^6*Nca*Nf^2*sigma^3*Tf^2*z4
   - 799016358528*Ca^6*Nca*Nf^2*sigma^3*Tf^2*z5
   - 14628988800*Ca^6*Nca*Nf^2*sigma^3*Tf^2*z6
   - 10081650096*Ca^6*Nca*Nf^2*sigma^3*Tf^2*z7
   - 14645192453568*Ca^6*Nca*Nf^2*sigma^3*Tf^2
   + 20423539584*Ca^6*Nca*Nf*sigma^2*Tf*z3^2
   + 904716886464*Ca^6*Nca*Nf*sigma^2*Tf*z3
   + 2331392544*Ca^6*Nca*Nf*sigma^2*Tf*z4
   + 129192026976*Ca^6*Nca*Nf*sigma^2*Tf*z5
   + 1137823200*Ca^6*Nca*Nf*sigma^2*Tf*z6
   - 155230361496*Ca^6*Nca*Nf*sigma^2*Tf*z7
   - 1202730608000*Ca^6*Nca*Nf*sigma^2*Tf
   - 627534864*Ca^6*Nca*sigma*z3^2
   - 11762917200*Ca^6*Nca*sigma*z3
   - 661856184*Ca^6*Nca*sigma*z4
   + 49576342572*Ca^6*Nca*sigma*z5
   + 1265398200*Ca^6*Nca*sigma*z6
   - 21308847714*Ca^6*Nca*sigma*z7
   + 23843544836*Ca^6*Nca*sigma
   + 224369823744*Ca^5*Cf^3*Nca*Nf*sigma^4*Tf
   + 6810910064640*Ca^5*Cf^2*Nca*Nf^5*sigma^7*Tf^5
   - 40452677959680*Ca^5*Cf^2*Nca*Nf^4*sigma^6*Tf^4
   + 33280583270400*Ca^5*Cf^2*Nca*Nf^3*sigma^5*Tf^3
   - 5015951474688*Ca^5*Cf^2*Nca*Nf^2*sigma^4*Tf^2*z3
   + 6243334225920*Ca^5*Cf^2*Nca*Nf^2*sigma^4*Tf^2*z5
   - 4138520076288*Ca^5*Cf^2*Nca*Nf^2*sigma^4*Tf^2
   + 2412837808128*Ca^5*Cf^2*Nca*Nf*sigma^3*Tf*z3
   - 3728657940480*Ca^5*Cf^2*Nca*Nf*sigma^3*Tf*z5
   + 21416970240*Ca^5*Cf^2*Nca*Nf*sigma^3*Tf
   - 161810711838720*Ca^5*Cf*Nca*Nf^7*sigma^8*Tf^7
   + 6604518850560*Ca^5*Cf*Nca*Nf^6*sigma^7*Tf^6*z3
   + 495586583248896*Ca^5*Cf*Nca*Nf^6*sigma^7*Tf^6
   - 68326958039040*Ca^5*Cf*Nca*Nf^5*sigma^6*Tf^5*z3
   - 401316249600*Ca^5*Cf*Nca*Nf^5*sigma^6*Tf^5*z5
   - 372066028093440*Ca^5*Cf*Nca*Nf^5*sigma^6*Tf^5
   + 113589315698688*Ca^5*Cf*Nca*Nf^4*sigma^5*Tf^4*z3
   + 1308099870720*Ca^5*Cf*Nca*Nf^4*sigma^5*Tf^4*z5
   + 16317900914688*Ca^5*Cf*Nca*Nf^4*sigma^5*Tf^4
   - 170272751616*Ca^5*Cf*Nca*Nf^3*sigma^4*Tf^3*z3^2
   - 46756567941120*Ca^5*Cf*Nca*Nf^3*sigma^4*Tf^3*z3
   + 16930529280*Ca^5*Cf*Nca*Nf^3*sigma^4*Tf^3*z5
   + 41631607148544*Ca^5*Cf*Nca*Nf^3*sigma^4*Tf^3
   + 299553914880*Ca^5*Cf*Nca*Nf^2*sigma^3*Tf^2*z3^2
   + 2501314007040*Ca^5*Cf*Nca*Nf^2*sigma^3*Tf^2*z3
   - 4729798656*Ca^5*Cf*Nca*Nf^2*sigma^3*Tf^2*z4
   - 1514779978752*Ca^5*Cf*Nca*Nf^2*sigma^3*Tf^2*z5
   - 640503521280*Ca^5*Cf*Nca*Nf^2*sigma^3*Tf^2
   - 62998290432*Ca^5*Cf*Nca*Nf*sigma^2*Tf*z3^2
   + 329284300032*Ca^5*Cf*Nca*Nf*sigma^2*Tf*z3
   - 3448811520*Ca^5*Cf*Nca*Nf*sigma^2*Tf*z4
   + 224905248000*Ca^5*Cf*Nca*Nf*sigma^2*Tf*z5
   - 840883788864*Ca^5*Cf*Nca*Nf*sigma^2*Tf
   - 143076409344000*Ca^5*d4AA*Nf^3*sigma^7*Tf^3*z3^2
   - 43876765532160*Ca^5*d4AA*Nf^3*sigma^7*Tf^3*z3
   - 112871389593600*Ca^5*d4AA*Nf^3*sigma^7*Tf^3*z5
   + 289332294451200*Ca^5*d4AA*Nf^3*sigma^7*Tf^3*z7
   + 115772661227520*Ca^5*d4AA*Nf^2*sigma^6*Tf^2*z3^2
   + 193669817425920*Ca^5*d4AA*Nf^2*sigma^6*Tf^2*z3
   + 10015348654080*Ca^5*d4AA*Nf^2*sigma^6*Tf^2*z4
   - 18182627020800*Ca^5*d4AA*Nf^2*sigma^6*Tf^2*z5
   - 11923034112000*Ca^5*d4AA*Nf^2*sigma^6*Tf^2*z6
   - 244402327572480*Ca^5*d4AA*Nf^2*sigma^6*Tf^2*z7
   - 15809694835968*Ca^5*d4AA*Nf*sigma^5*Tf*z3^2
   - 155934490846464*Ca^5*d4AA*Nf*sigma^5*Tf*z3
   - 11887265009664*Ca^5*d4AA*Nf*sigma^5*Tf*z4
   + 106873441044480*Ca^5*d4AA*Nf*sigma^5*Tf*z5
   + 15301227110400*Ca^5*d4AA*Nf*sigma^5*Tf*z6
   + 60844329808416*Ca^5*d4AA*Nf*sigma^5*Tf*z7
   + 286152818688*Ca^5*d4AA*Nf*sigma^5*Tf
   - 677066879808*Ca^5*d4AA*sigma^4*z3^2
   + 32196414843648*Ca^5*d4AA*sigma^4*z3
   + 2744160819840*Ca^5*d4AA*sigma^4*z4
   - 25593330913920*Ca^5*d4AA*sigma^4*z5
   - 3781837382400*Ca^5*d4AA*sigma^4*z6
   - 5687807351688*Ca^5*d4AA*sigma^4*z7
   - 165319190784*Ca^5*d4AA*sigma^4
   - 2705444831232*Ca^5*d4FA*Nf*sigma^4*z3
   + 277481521152*Ca^5*d4FA*Nf*sigma^4
   + 832444563456*Ca^5*d4FF*Nf^2*sigma^4*z3
   - 381537091584*Ca^5*d4FF*Nf^2*sigma^4
   + 66534412124160*Ca^5*Nca*Nf^9*sigma^9*Tf^9
   - 145544026521600*Ca^5*Nca*Nf^8*sigma^8*Tf^8
   + 3126954295296*Ca^5*Nca*Nf^7*sigma^7*Tf^7*z3
   + 927486443520*Ca^5*Nca*Nf^7*sigma^7*Tf^7*z5
   + 94272372080640*Ca^5*Nca*Nf^7*sigma^7*Tf^7
   + 8026324992*Ca^5*Nca*Nf^6*sigma^6*Tf^6*z3^2
   - 7289686720512*Ca^5*Nca*Nf^6*sigma^6*Tf^6*z3
   - 2211167600640*Ca^5*Nca*Nf^6*sigma^6*Tf^6*z5
   + 25602490368*Ca^5*Nca*Nf^6*sigma^6*Tf^6*z7
   + 8736973258752*Ca^5*Nca*Nf^6*sigma^6*Tf^6
   + 10580336640*Ca^5*Nca*Nf^5*sigma^5*Tf^5*z3^2
   + 8388075626496*Ca^5*Nca*Nf^5*sigma^5*Tf^5*z3
   + 95551488*Ca^5*Nca*Nf^5*sigma^5*Tf^5*z4
   + 2058341621760*Ca^5*Nca*Nf^5*sigma^5*Tf^5*z5
   + 1592524800*Ca^5*Nca*Nf^5*sigma^5*Tf^5*z6
   - 37903832064*Ca^5*Nca*Nf^5*sigma^5*Tf^5*z7
   - 11588935680000*Ca^5*Nca*Nf^5*sigma^5*Tf^5
   - 30777034752*Ca^5*Nca*Nf^4*sigma^4*Tf^4*z3^2
   - 5707395883008*Ca^5*Nca*Nf^4*sigma^4*Tf^4*z3
   + 71663616*Ca^5*Nca*Nf^4*sigma^4*Tf^4*z4
   - 516266514432*Ca^5*Nca*Nf^4*sigma^4*Tf^4*z5
   - 3135283200*Ca^5*Nca*Nf^4*sigma^4*Tf^4*z6
   + 7636591872*Ca^5*Nca*Nf^4*sigma^4*Tf^4*z7
   - 13542296573952*Ca^5*Nca*Nf^4*sigma^4*Tf^4
   + 42952508928*Ca^5*Nca*Nf^3*sigma^3*Tf^3*z3^2
   + 1667835297792*Ca^5*Nca*Nf^3*sigma^3*Tf^3*z3
   - 745003008*Ca^5*Nca*Nf^3*sigma^3*Tf^3*z4
   + 93164484096*Ca^5*Nca*Nf^3*sigma^3*Tf^3*z5
   + 814924800*Ca^5*Nca*Nf^3*sigma^3*Tf^3*z6
   - 11139073344*Ca^5*Nca*Nf^3*sigma^3*Tf^3*z7
   + 5132852532480*Ca^5*Nca*Nf^3*sigma^3*Tf^3
   - 16190689536*Ca^5*Nca*Nf^2*sigma^2*Tf^2*z3^2
   - 247326514560*Ca^5*Nca*Nf^2*sigma^2*Tf^2*z3
   - 2200483584*Ca^5*Nca*Nf^2*sigma^2*Tf^2*z4
   - 107870994432*Ca^5*Nca*Nf^2*sigma^2*Tf^2*z5
   + 20995200*Ca^5*Nca*Nf^2*sigma^2*Tf^2*z6
   + 61823103552*Ca^5*Nca*Nf^2*sigma^2*Tf^2*z7
   + 744641119392*Ca^5*Nca*Nf^2*sigma^2*Tf^2
   + 1520472384*Ca^5*Nca*Nf*sigma*Tf*z3^2
   - 2354049216*Ca^5*Nca*Nf*sigma*Tf*z3
   + 2496002688*Ca^5*Nca*Nf*sigma*Tf*z4
   - 86317837920*Ca^5*Nca*Nf*sigma*Tf*z5
   - 864302400*Ca^5*Nca*Nf*sigma*Tf*z6
   + 61377391656*Ca^5*Nca*Nf*sigma*Tf*z7
   - 24877280512*Ca^5*Nca*Nf*sigma*Tf
   - 82798848*Ca^5*Nca*z3^2
   + 4553020368*Ca^5*Nca*z3
   - 79869240*Ca^5*Nca*z4
   + 2662899948*Ca^5*Nca*z5
   + 153964800*Ca^5*Nca*z6
   - 2714479614*Ca^5*Nca*z7
   - 12504719694*Ca^5*Nca
   - 184462147584*Ca^4*Cf^3*Nca*Nf^2*sigma^4*Tf^2
   + 146180339712*Ca^4*Cf^3*Nca*Nf*sigma^3*Tf
   + 4540606709760*Ca^4*Cf^2*Nca*Nf^5*sigma^6*Tf^5
   - 9645349404672*Ca^4*Cf^2*Nca*Nf^4*sigma^5*Tf^4
   + 2166462775296*Ca^4*Cf^2*Nca*Nf^3*sigma^4*Tf^3*z3
   - 2270303354880*Ca^4*Cf^2*Nca*Nf^3*sigma^4*Tf^3*z5
   + 3182563270656*Ca^4*Cf^2*Nca*Nf^3*sigma^4*Tf^3
   - 3014422511616*Ca^4*Cf^2*Nca*Nf^2*sigma^3*Tf^2*z3
   + 3752306933760*Ca^4*Cf^2*Nca*Nf^2*sigma^3*Tf^2*z5
   - 31723094016*Ca^4*Cf^2*Nca*Nf^2*sigma^3*Tf^2
   + 332616969216*Ca^4*Cf^2*Nca*Nf*sigma^2*Tf*z3
   - 515022520320*Ca^4*Cf^2*Nca*Nf*sigma^2*Tf*z5
   + 26633795328*Ca^4*Cf^2*Nca*Nf*sigma^2*Tf
   - 16694755983360*Ca^4*Cf*Nca*Nf^7*sigma^7*Tf^7
   + 4403012567040*Ca^4*Cf*Nca*Nf^6*sigma^6*Tf^6*z3
   + 20107090722816*Ca^4*Cf*Nca*Nf^6*sigma^6*Tf^6
   - 15479723261952*Ca^4*Cf*Nca*Nf^5*sigma^5*Tf^5*z3
   - 73574645760*Ca^4*Cf*Nca*Nf^5*sigma^5*Tf^5*z5
   + 5324511117312*Ca^4*Cf*Nca*Nf^5*sigma^5*Tf^5
   + 20639121408*Ca^4*Cf*Nca*Nf^4*sigma^4*Tf^4*z3^2
   + 9501974396928*Ca^4*Cf*Nca*Nf^4*sigma^4*Tf^4*z3
   - 26157219840*Ca^4*Cf*Nca*Nf^4*sigma^4*Tf^4*z5
   - 9760847265792*Ca^4*Cf*Nca*Nf^4*sigma^4*Tf^4
   - 92302737408*Ca^4*Cf*Nca*Nf^3*sigma^3*Tf^3*z3^2
   - 196101513216*Ca^4*Cf*Nca*Nf^3*sigma^3*Tf^3*z3
   + 859963392*Ca^4*Cf*Nca*Nf^3*sigma^3*Tf^3*z4
   + 565749909504*Ca^4*Cf*Nca*Nf^3*sigma^3*Tf^3*z5
   - 896915441664*Ca^4*Cf*Nca*Nf^3*sigma^3*Tf^3
   + 43667030016*Ca^4*Cf*Nca*Nf^2*sigma^2*Tf^2*z3^2
   - 369348553728*Ca^4*Cf*Nca*Nf^2*sigma^2*Tf^2*z3
   + 2830712832*Ca^4*Cf*Nca*Nf^2*sigma^2*Tf^2*z4
   - 170985655296*Ca^4*Cf*Nca*Nf^2*sigma^2*Tf^2*z5
   + 969952651776*Ca^4*Cf*Nca*Nf^2*sigma^2*Tf^2
   + 4105728000*Ca^4*Cf*Nca*Nf*sigma*Tf*z3^2
   + 2599547904*Ca^4*Cf*Nca*Nf*sigma*Tf*z3
   - 2759049216*Ca^4*Cf*Nca*Nf*sigma*Tf*z4
   - 76356836352*Ca^4*Cf*Nca*Nf*sigma*Tf*z5
   - 22992076800*Ca^4*Cf*Nca*Nf*sigma*Tf*z7
   + 64749321216*Ca^4*Cf*Nca*Nf*sigma*Tf
   + 39020838912000*Ca^4*d4AA*Nf^4*sigma^7*Tf^4*z3^2
   + 11966390599680*Ca^4*d4AA*Nf^4*sigma^7*Tf^4*z3
   + 30783106252800*Ca^4*d4AA*Nf^4*sigma^7*Tf^4*z5
   - 78908807577600*Ca^4*d4AA*Nf^4*sigma^7*Tf^4*z7
   - 46868363182080*Ca^4*d4AA*Nf^3*sigma^6*Tf^3*z3^2
   - 76466392104960*Ca^4*d4AA*Nf^3*sigma^6*Tf^3*z3
   - 3641944965120*Ca^4*d4AA*Nf^3*sigma^6*Tf^3*z4
   - 12043468800*Ca^4*d4AA*Nf^3*sigma^6*Tf^3*z5
   + 4335648768000*Ca^4*d4AA*Nf^3*sigma^6*Tf^3*z6
   + 98517983477760*Ca^4*d4AA*Nf^3*sigma^6*Tf^3*z7
   + 10990688974848*Ca^4*d4AA*Nf^2*sigma^5*Tf^2*z3^2
   + 96775353759744*Ca^4*d4AA*Nf^2*sigma^5*Tf^2*z3
   + 7318575120384*Ca^4*d4AA*Nf^2*sigma^5*Tf^2*z4
   - 61705916743680*Ca^4*d4AA*Nf^2*sigma^5*Tf^2*z5
   - 9339710054400*Ca^4*d4AA*Nf^2*sigma^5*Tf^2*z6
   - 41818664676096*Ca^4*d4AA*Nf^2*sigma^5*Tf^2*z7
   - 156083355648*Ca^4*d4AA*Nf^2*sigma^5*Tf^2
   + 507361231872*Ca^4*d4AA*Nf*sigma^4*Tf*z3^2
   - 40986603998208*Ca^4*d4AA*Nf*sigma^4*Tf*z3
   - 3565935622656*Ca^4*d4AA*Nf*sigma^4*Tf*z4
   + 31850458675200*Ca^4*d4AA*Nf*sigma^4*Tf*z5
   + 4870830412800*Ca^4*d4AA*Nf*sigma^4*Tf*z6
   + 8922369988224*Ca^4*d4AA*Nf*sigma^4*Tf*z7
   + 194389797888*Ca^4*d4AA*Nf*sigma^4*Tf
   - 489279092544*Ca^4*d4AA*sigma^3*z3^2
   + 5389503096384*Ca^4*d4AA*sigma^3*z3
   + 451161513792*Ca^4*d4AA*sigma^3*z4
   - 3675845448000*Ca^4*d4AA*sigma^3*z5
   - 631576440000*Ca^4*d4AA*sigma^3*z6
   - 571054480920*Ca^4*d4AA*sigma^3*z7
   - 59505855552*Ca^4*d4AA*sigma^3
   + 1967596240896*Ca^4*d4FA*Nf^2*sigma^4*Tf*z3
   - 201804742656*Ca^4*d4FA*Nf^2*sigma^4*Tf
   + 8671297536*Ca^4*d4FA*Nf*sigma^3*z3^2
   - 1687487053824*Ca^4*d4FA*Nf*sigma^3*z3
   - 54195609600*Ca^4*d4FA*Nf*sigma^3*z5
   - 39833773056*Ca^4*d4FA*Nf*sigma^3*z7
   + 180783415296*Ca^4*d4FA*Nf*sigma^3
   - 605414227968*Ca^4*d4FF*Nf^3*sigma^4*Tf*z3
   + 277481521152*Ca^4*d4FF*Nf^3*sigma^4*Tf
   + 542350245888*Ca^4*d4FF*Nf^2*sigma^3*z3
   - 248577196032*Ca^4*d4FF*Nf^2*sigma^3
   - 1112983732224*Ca^4*Nca*Nf^7*sigma^6*Tf^7
   - 278245933056*Ca^4*Nca*Nf^6*sigma^5*Tf^6*z3
   + 330225942528*Ca^4*Nca*Nf^6*sigma^5*Tf^6
   + 623505309696*Ca^4*Nca*Nf^5*sigma^4*Tf^5*z3
   - 29143203840*Ca^4*Nca*Nf^5*sigma^4*Tf^5*z5
   + 1668456382464*Ca^4*Nca*Nf^5*sigma^4*Tf^5
   - 3402031104*Ca^4*Nca*Nf^4*sigma^3*Tf^4*z3^2
   - 227461146624*Ca^4*Nca*Nf^4*sigma^3*Tf^4*z3
   + 47775744*Ca^4*Nca*Nf^4*sigma^3*Tf^4*z4
   - 4554620928*Ca^4*Nca*Nf^4*sigma^3*Tf^4*z5
   + 124416000*Ca^4*Nca*Nf^4*sigma^3*Tf^4*z6
   + 2568029184*Ca^4*Nca*Nf^4*sigma^3*Tf^4*z7
   - 816223229952*Ca^4*Nca*Nf^4*sigma^3*Tf^4
   + 3606571008*Ca^4*Nca*Nf^3*sigma^2*Tf^3*z3^2
   - 1670796288*Ca^4*Nca*Nf^3*sigma^2*Tf^3*z3
   + 637756416*Ca^4*Nca*Nf^3*sigma^2*Tf^3*z4
   + 25499847168*Ca^4*Nca*Nf^3*sigma^2*Tf^3*z5
   - 40435200*Ca^4*Nca*Nf^3*sigma^2*Tf^3*z6
   - 8182290816*Ca^4*Nca*Nf^3*sigma^2*Tf^3*z7
   - 202158958592*Ca^4*Nca*Nf^3*sigma^2*Tf^3
   - 1378653696*Ca^4*Nca*Nf^2*sigma*Tf^2*z3^2
   - 7107118848*Ca^4*Nca*Nf^2*sigma*Tf^2*z3
   - 1850656896*Ca^4*Nca*Nf^2*sigma*Tf^2*z4
   + 37011847104*Ca^4*Nca*Nf^2*sigma*Tf^2*z5
   + 146966400*Ca^4*Nca*Nf^2*sigma*Tf^2*z6
   - 19501352640*Ca^4*Nca*Nf^2*sigma*Tf^2*z7
   + 16861611648*Ca^4*Nca*Nf^2*sigma*Tf^2
   + 65100672*Ca^4*Nca*Nf*Tf*z3^2
   - 1893277152*Ca^4*Nca*Nf*Tf*z3
   + 258450912*Ca^4*Nca*Nf*Tf*z4
   - 3201259968*Ca^4*Nca*Nf*Tf*z5
   - 55987200*Ca^4*Nca*Nf*Tf*z6
   + 1566362448*Ca^4*Nca*Nf*Tf*z7
   + 16682853456*Ca^4*Nca*Nf*Tf
   + 29668737024*Ca^3*Cf^3*Nca*Nf^3*sigma^4*Tf^3
   - 106205478912*Ca^3*Cf^3*Nca*Nf^2*sigma^3*Tf^2
   + 20191223808*Ca^3*Cf^3*Nca*Nf*sigma^2*Tf
   + 832444563456*Ca^3*Cf^2*Nca*Nf^5*sigma^5*Tf^5
   - 302707113984*Ca^3*Cf^2*Nca*Nf^4*sigma^4*Tf^4*z3
   + 275188285440*Ca^3*Cf^2*Nca*Nf^4*sigma^4*Tf^4*z5
   - 522284433408*Ca^3*Cf^2*Nca*Nf^4*sigma^4*Tf^4
   + 1191622606848*Ca^3*Cf^2*Nca*Nf^3*sigma^3*Tf^3*z3
   - 1249813463040*Ca^3*Cf^2*Nca*Nf^3*sigma^3*Tf^3*z5
   - 92290793472*Ca^3*Cf^2*Nca*Nf^3*sigma^3*Tf^3
   - 294185115648*Ca^3*Cf^2*Nca*Nf^2*sigma^2*Tf^2*z3
   + 365962199040*Ca^3*Cf^2*Nca*Nf^2*sigma^2*Tf^2*z5
   + 12007636992*Ca^3*Cf^2*Nca*Nf^2*sigma^2*Tf^2
   - 58599313920*Ca^3*Cf^2*Nca*Nf*sigma*Tf*z3
   + 27829370880*Ca^3*Cf^2*Nca*Nf*sigma*Tf*z5
   + 55180984320*Ca^3*Cf^2*Nca*Nf*sigma*Tf*z7
   - 7084983168*Ca^3*Cf^2*Nca*Nf*sigma*Tf
   + 95384272896*Ca^3*Cf*d4AA*Nf*sigma^4*Tf*z3
   + 59615170560*Ca^3*Cf*d4AA*Nf*sigma^4*Tf*z5
   + 807218970624*Ca^3*Cf*Nca*Nf^6*sigma^5*Tf^6*z3
   - 773584846848*Ca^3*Cf*Nca*Nf^6*sigma^5*Tf^6
   - 724662484992*Ca^3*Cf*Nca*Nf^5*sigma^4*Tf^5*z3
   + 822316105728*Ca^3*Cf*Nca*Nf^5*sigma^4*Tf^5
   + 9172942848*Ca^3*Cf*Nca*Nf^4*sigma^3*Tf^4*z3^2
   - 157086646272*Ca^3*Cf*Nca*Nf^4*sigma^3*Tf^4*z3
   - 68797071360*Ca^3*Cf*Nca*Nf^4*sigma^3*Tf^4*z5
   + 395901665280*Ca^3*Cf*Nca*Nf^4*sigma^3*Tf^4
   - 7548567552*Ca^3*Cf*Nca*Nf^3*sigma^2*Tf^3*z3^2
   + 129470275584*Ca^3*Cf*Nca*Nf^3*sigma^2*Tf^3*z3
   - 573308928*Ca^3*Cf*Nca*Nf^3*sigma^2*Tf^3*z4
   + 32117243904*Ca^3*Cf*Nca*Nf^3*sigma^2*Tf^3*z5
   - 324672178176*Ca^3*Cf*Nca*Nf^3*sigma^2*Tf^3
   + 83607552*Ca^3*Cf*Nca*Nf^2*sigma*Tf^2*z3^2
   + 7914350592*Ca^3*Cf*Nca*Nf^2*sigma*Tf^2*z3
   + 1791590400*Ca^3*Cf*Nca*Nf^2*sigma*Tf^2*z4
   + 71638732800*Ca^3*Cf*Nca*Nf^2*sigma*Tf^2*z5
   + 8360755200*Ca^3*Cf*Nca*Nf^2*sigma*Tf^2*z7
   - 75093225984*Ca^3*Cf*Nca*Nf^2*sigma*Tf^2
   + 83607552*Ca^3*Cf*Nca*Nf*Tf*z3^2
   - 3660069888*Ca^3*Cf*Nca*Nf*Tf*z3
   - 295612416*Ca^3*Cf*Nca*Nf*Tf*z4
   - 260278272*Ca^3*Cf*Nca*Nf*Tf*z5
   + 7402752*Ca^3*Cf*Nca*Nf*Tf*z7
   + 5810222016*Ca^3*Cf*Nca*Nf*Tf
   - 5675758387200*Ca^3*d4AA*Nf^5*sigma^7*Tf^5*z3^2
   - 1740565905408*Ca^3*d4AA*Nf^5*sigma^7*Tf^5*z3
   - 4477542727680*Ca^3*d4AA*Nf^5*sigma^7*Tf^5*z5
   + 11477644738560*Ca^3*d4AA*Nf^5*sigma^7*Tf^5*z7
   + 10255780085760*Ca^3*d4AA*Nf^4*sigma^6*Tf^4*z3^2
   + 16099709091840*Ca^3*d4AA*Nf^4*sigma^6*Tf^4*z3
   + 662171811840*Ca^3*d4AA*Nf^4*sigma^6*Tf^4*z4
   + 2410883481600*Ca^3*d4AA*Nf^4*sigma^6*Tf^4*z5
   - 788299776000*Ca^3*d4AA*Nf^4*sigma^6*Tf^4*z6
   - 21419418746880*Ca^3*d4AA*Nf^4*sigma^6*Tf^4*z7
   - 3812152025088*Ca^3*d4AA*Nf^3*sigma^5*Tf^3*z3^2
   - 29143201849344*Ca^3*d4AA*Nf^3*sigma^5*Tf^3*z3
   - 2178860580864*Ca^3*d4AA*Nf^3*sigma^5*Tf^3*z4
   + 16612979834880*Ca^3*d4AA*Nf^3*sigma^5*Tf^3*z5
   + 2745910886400*Ca^3*d4AA*Nf^3*sigma^5*Tf^3*z6
   + 14322511881216*Ca^3*d4AA*Nf^3*sigma^5*Tf^3*z7
   + 37838389248*Ca^3*d4AA*Nf^3*sigma^5*Tf^3
   - 16307951616*Ca^3*d4AA*Nf^2*sigma^4*Tf^2*z3^2
   + 19319749447680*Ca^3*d4AA*Nf^2*sigma^4*Tf^2*z3
   + 1712926144512*Ca^3*d4AA*Nf^2*sigma^4*Tf^2*z4
   - 14440502292480*Ca^3*d4AA*Nf^2*sigma^4*Tf^2*z5
   - 2313167155200*Ca^3*d4AA*Nf^2*sigma^4*Tf^2*z6
   - 5220853989120*Ca^3*d4AA*Nf^2*sigma^4*Tf^2*z7
   - 86632353792*Ca^3*d4AA*Nf^2*sigma^4*Tf^2
   + 485028124416*Ca^3*d4AA*Nf*sigma^3*Tf*z3^2
   - 4960659635712*Ca^3*d4AA*Nf*sigma^3*Tf*z3
   - 435966727680*Ca^3*d4AA*Nf*sigma^3*Tf*z4
   + 3415709088000*Ca^3*d4AA*Nf*sigma^3*Tf*z5
   + 592559193600*Ca^3*d4AA*Nf*sigma^3*Tf*z6
   + 682642543968*Ca^3*d4AA*Nf*sigma^3*Tf*z7
   + 50349848832*Ca^3*d4AA*Nf*sigma^3*Tf
   - 55392429312*Ca^3*d4AA*sigma^2*z3^2
   + 490833794880*Ca^3*d4AA*sigma^2*z3
   + 28454234688*Ca^3*d4AA*sigma^2*z4
   - 343566036000*Ca^3*d4AA*sigma^2*z5
   - 30395217600*Ca^3*d4AA*sigma^2*z6
   - 26998925184*Ca^3*d4AA*sigma^2*z7
   - 6282551808*Ca^3*d4AA*sigma^2
   - 357744771072*Ca^3*d4FA*Nf^3*sigma^4*Tf^2*z3
   + 36691771392*Ca^3*d4FA*Nf^3*sigma^4*Tf^2
   - 6306398208*Ca^3*d4FA*Nf^2*sigma^3*Tf*z3^2
   + 1078202990592*Ca^3*d4FA*Nf^2*sigma^3*Tf*z3
   + 39414988800*Ca^3*d4FA*Nf^2*sigma^3*Tf*z5
   + 28970016768*Ca^3*d4FA*Nf^2*sigma^3*Tf*z7
   - 116190609408*Ca^3*d4FA*Nf^2*sigma^3*Tf
   - 4598415360*Ca^3*d4FA*Nf*sigma^2*z3^2
   - 419693985792*Ca^3*d4FA*Nf*sigma^2*z3
   + 199209922560*Ca^3*d4FA*Nf*sigma^2*z5
   + 21123970560*Ca^3*d4FA*Nf*sigma^2*z7
   + 24970788864*Ca^3*d4FA*Nf*sigma^2
   + 110075314176*Ca^3*d4FF*Nf^4*sigma^4*Tf^2*z3
   - 50451185664*Ca^3*d4FF*Nf^4*sigma^4*Tf^2
   - 348571828224*Ca^3*d4FF*Nf^3*sigma^3*Tf*z3
   + 159762087936*Ca^3*d4FF*Nf^3*sigma^3*Tf
   + 74912366592*Ca^3*d4FF*Nf^2*sigma^2*z3
   - 34334834688*Ca^3*d4FF*Nf^2*sigma^2
   - 27179089920*Ca^3*Nca*Nf^6*sigma^4*Tf^6*z3
   - 63276318720*Ca^3*Nca*Nf^6*sigma^4*Tf^6
   + 10404495360*Ca^3*Nca*Nf^5*sigma^3*Tf^5*z3
   + 212336640*Ca^3*Nca*Nf^5*sigma^3*Tf^5*z5
   + 48886972416*Ca^3*Nca*Nf^5*sigma^3*Tf^5
   - 159252480*Ca^3*Nca*Nf^4*sigma^2*Tf^4*z3^2
   + 5323456512*Ca^3*Nca*Nf^4*sigma^2*Tf^4*z3
   - 55738368*Ca^3*Nca*Nf^4*sigma^2*Tf^4*z4
   - 1128038400*Ca^3*Nca*Nf^4*sigma^2*Tf^4*z5
   + 24452128768*Ca^3*Nca*Nf^4*sigma^2*Tf^4
   + 330448896*Ca^3*Nca*Nf^3*sigma*Tf^3*z3^2
   + 5203989504*Ca^3*Nca*Nf^3*sigma*Tf^3*z3
   + 506124288*Ca^3*Nca*Nf^3*sigma*Tf^3*z4
   - 5248364544*Ca^3*Nca*Nf^3*sigma*Tf^3*z5
   - 5689579264*Ca^3*Nca*Nf^3*sigma*Tf^3
   - 31352832*Ca^3*Nca*Nf^2*Tf^2*z3^2
   - 279334656*Ca^3*Nca*Nf^2*Tf^2*z3
   - 132689664*Ca^3*Nca*Nf^2*Tf^2*z4
   + 1337865984*Ca^3*Nca*Nf^2*Tf^2*z5
   - 438939648*Ca^3*Nca*Nf^2*Tf^2*z7
   - 7646100192*Ca^3*Nca*Nf^2*Tf^2
   + 14834368512*Ca^2*Cf^3*Nca*Nf^3*sigma^3*Tf^3
   - 7918829568*Ca^2*Cf^3*Nca*Nf^2*sigma^2*Tf^2
   - 1690066944*Ca^2*Cf^3*Nca*Nf*sigma*Tf*z3
   + 53867151360*Ca^2*Cf^3*Nca*Nf*sigma*Tf*z5
   - 55180984320*Ca^2*Cf^3*Nca*Nf*sigma*Tf*z7
   - 6509818368*Ca^2*Cf^3*Nca*Nf*sigma*Tf
   - 151353556992*Ca^2*Cf^2*Nca*Nf^4*sigma^3*Tf^4*z3
   + 137594142720*Ca^2*Cf^2*Nca*Nf^4*sigma^3*Tf^4*z5
   + 31245336576*Ca^2*Cf^2*Nca*Nf^4*sigma^3*Tf^4
   + 61726261248*Ca^2*Cf^2*Nca*Nf^3*sigma^2*Tf^3*z3
   - 64975011840*Ca^2*Cf^2*Nca*Nf^3*sigma^2*Tf^3*z5
   - 7564492800*Ca^2*Cf^2*Nca*Nf^3*sigma^2*Tf^3
   - 2102132736*Ca^2*Cf^2*Nca*Nf^2*sigma*Tf^2*z3^2
   + 47942959104*Ca^2*Cf^2*Nca*Nf^2*sigma*Tf^2*z3
   - 36787322880*Ca^2*Cf^2*Nca*Nf^2*sigma*Tf^2*z5
   - 20065812480*Ca^2*Cf^2*Nca*Nf^2*sigma*Tf^2*z7
   + 5624764416*Ca^2*Cf^2*Nca*Nf^2*sigma*Tf^2
   - 413558784*Ca^2*Cf^2*Nca*Nf*Tf*z3
   + 656916480*Ca^2*Cf^2*Nca*Nf*Tf*z5
   - 105287040*Ca^2*Cf^2*Nca*Nf*Tf
   - 104055570432*Ca^2*Cf*d4AA*Nf^2*sigma^4*Tf^2*z3
   - 65034731520*Ca^2*Cf*d4AA*Nf^2*sigma^4*Tf^2*z5
   + 37394970624*Ca^2*Cf*d4AA*Nf*sigma^3*Tf*z3
   - 20323353600*Ca^2*Cf*d4AA*Nf*sigma^3*Tf*z5
   + 27518828544*Ca^2*Cf*Nca*Nf^5*sigma^3*Tf^5*z3
   - 41278242816*Ca^2*Cf*Nca*Nf^5*sigma^3*Tf^5
   - 14523826176*Ca^2*Cf*Nca*Nf^4*sigma^2*Tf^4*z3
   + 31723094016*Ca^2*Cf*Nca*Nf^4*sigma^2*Tf^4
   - 573308928*Ca^2*Cf*Nca*Nf^3*sigma*Tf^3*z3^2
   - 6087426048*Ca^2*Cf*Nca*Nf^3*sigma*Tf^3*z3
   - 286654464*Ca^2*Cf*Nca*Nf^3*sigma*Tf^3*z4
   - 18807717888*Ca^2*Cf*Nca*Nf^3*sigma*Tf^3*z5
   + 23649656832*Ca^2*Cf*Nca*Nf^3*sigma*Tf^3
   - 23887872*Ca^2*Cf*Nca*Nf^2*Tf^2*z3^2
   + 2022008832*Ca^2*Cf*Nca*Nf^2*Tf^2*z3
   + 107495424*Ca^2*Cf*Nca*Nf^2*Tf^2*z4
   + 145317888*Ca^2*Cf*Nca*Nf^2*Tf^2*z5
   - 3449226240*Ca^2*Cf*Nca*Nf^2*Tf^2
   + 343985356800*Ca^2*d4AA*Nf^6*sigma^7*Tf^6*z3^2
   + 105488842752*Ca^2*d4AA*Nf^6*sigma^7*Tf^6*z3
   + 271366225920*Ca^2*d4AA*Nf^6*sigma^7*Tf^6*z5
   - 695614832640*Ca^2*d4AA*Nf^6*sigma^7*Tf^6*z7
   - 1124258807808*Ca^2*d4AA*Nf^5*sigma^6*Tf^5*z3^2
   - 1650174197760*Ca^2*d4AA*Nf^5*sigma^6*Tf^5*z3
   - 48157949952*Ca^2*d4AA*Nf^5*sigma^6*Tf^5*z4
   - 700870164480*Ca^2*d4AA*Nf^5*sigma^6*Tf^5*z5
   + 57330892800*Ca^2*d4AA*Nf^5*sigma^6*Tf^5*z6
   + 2322952224768*Ca^2*d4AA*Nf^5*sigma^6*Tf^5*z7
   + 659579977728*Ca^2*d4AA*Nf^4*sigma^5*Tf^4*z3^2
   + 4199157448704*Ca^2*d4AA*Nf^4*sigma^5*Tf^4*z3
   + 308440203264*Ca^2*d4AA*Nf^4*sigma^5*Tf^4*z4
   - 1961353543680*Ca^2*d4AA*Nf^4*sigma^5*Tf^4*z5
   - 381011558400*Ca^2*d4AA*Nf^4*sigma^5*Tf^4*z6
   - 2443315746816*Ca^2*d4AA*Nf^4*sigma^5*Tf^4*z7
   - 3439853568*Ca^2*d4AA*Nf^4*sigma^5*Tf^4
   - 59182202880*Ca^2*d4AA*Nf^3*sigma^4*Tf^3*z3^2
   - 3984126787584*Ca^2*d4AA*Nf^3*sigma^4*Tf^3*z3
   - 358980968448*Ca^2*d4AA*Nf^3*sigma^4*Tf^3*z4
   + 2789824757760*Ca^2*d4AA*Nf^3*sigma^4*Tf^3*z5
   + 477458841600*Ca^2*d4AA*Nf^3*sigma^4*Tf^3*z6
   + 1351505627136*Ca^2*d4AA*Nf^3*sigma^4*Tf^3*z7
   + 17688969216*Ca^2*d4AA*Nf^3*sigma^4*Tf^3
   - 167686142976*Ca^2*d4AA*Nf^2*sigma^3*Tf^2*z3^2
   + 1465873293312*Ca^2*d4AA*Nf^2*sigma^3*Tf^2*z3
   + 133757899776*Ca^2*d4AA*Nf^2*sigma^3*Tf^2*z4
   - 1005190456320*Ca^2*d4AA*Nf^2*sigma^3*Tf^2*z5
   - 171376819200*Ca^2*d4AA*Nf^2*sigma^3*Tf^2*z6
   - 256444610688*Ca^2*d4AA*Nf^2*sigma^3*Tf^2*z7
   - 13881093120*Ca^2*d4AA*Nf^2*sigma^3*Tf^2
   + 50093987328*Ca^2*d4AA*Nf*sigma^2*Tf*z3^2
   - 254729442816*Ca^2*d4AA*Nf*sigma^2*Tf*z3
   - 15507894528*Ca^2*d4AA*Nf*sigma^2*Tf*z4
   + 178973038080*Ca^2*d4AA*Nf*sigma^2*Tf*z5
   + 9923731200*Ca^2*d4AA*Nf*sigma^2*Tf*z6
   + 17553666816*Ca^2*d4AA*Nf*sigma^2*Tf*z7
   + 1940682240*Ca^2*d4AA*Nf*sigma^2*Tf
   + 15257911680*Ca^2*d4AA*sigma*z3^2
   - 31802813568*Ca^2*d4AA*sigma*z3
   - 1732104000*Ca^2*d4AA*sigma*z4
   + 33828010560*Ca^2*d4AA*sigma*z5
   + 5196312000*Ca^2*d4AA*sigma*z6
   - 26440588944*Ca^2*d4AA*sigma*z7
   + 408385152*Ca^2*d4AA*sigma
   + 1146617856*Ca^2*d4FA*Nf^3*sigma^3*Tf^2*z3^2
   - 168935030784*Ca^2*d4FA*Nf^3*sigma^3*Tf^2*z3
   - 7166361600*Ca^2*d4FA*Nf^3*sigma^3*Tf^2*z5
   - 5267275776*Ca^2*d4FA*Nf^3*sigma^3*Tf^2*z7
   + 18345885696*Ca^2*d4FA*Nf^3*sigma^3*Tf^2
   + 3774283776*Ca^2*d4FA*Nf^2*sigma^2*Tf*z3^2
   + 217220382720*Ca^2*d4FA*Nf^2*sigma^2*Tf*z3
   - 148642283520*Ca^2*d4FA*Nf^2*sigma^2*Tf*z5
   - 17338116096*Ca^2*d4FA*Nf^2*sigma^2*Tf*z7
   - 8663334912*Ca^2*d4FA*Nf^2*sigma^2*Tf
   - 46000576512*Ca^2*d4FA*Nf*sigma*z3^2
   + 54086621184*Ca^2*d4FA*Nf*sigma*z3
   + 11364157440*Ca^2*d4FA*Nf*sigma*z5
   + 3319481088*Ca^2*d4FA*Nf*sigma*z7
   - 4380106752*Ca^2*d4FA*Nf*sigma
   + 55037657088*Ca^2*d4FF*Nf^4*sigma^3*Tf^2*z3
   - 25225592832*Ca^2*d4FF*Nf^4*sigma^3*Tf^2
   - 25990004736*Ca^2*d4FF*Nf^3*sigma^2*Tf*z3
   + 11912085504*Ca^2*d4FF*Nf^3*sigma^2*Tf
   - 4204265472*Ca^2*d4FF*Nf^2*sigma*z3^2
   - 10638065664*Ca^2*d4FF*Nf^2*sigma*z3
   + 7325614080*Ca^2*d4FF*Nf^2*sigma*z5
   + 8136474624*Ca^2*d4FF*Nf^2*sigma
   - 1274019840*Ca^2*Nca*Nf^5*sigma^2*Tf^5
   - 610467840*Ca^2*Nca*Nf^4*sigma*Tf^4*z3
   - 47775744*Ca^2*Nca*Nf^4*sigma*Tf^4*z4
   + 371589120*Ca^2*Nca*Nf^4*sigma*Tf^4*z5
   + 588431360*Ca^2*Nca*Nf^4*sigma*Tf^4
   + 167215104*Ca^2*Nca*Nf^3*Tf^3*z3
   + 17915904*Ca^2*Nca*Nf^3*Tf^3*z4
   - 145981440*Ca^2*Nca*Nf^3*Tf^3*z5
   + 1463322624*Ca^2*Nca*Nf^3*Tf^3
   + 286654464*Ca*Cf^4*Nca*Nf*sigma*Tf*z3
   + 1551591936*Ca*Cf^4*Nca*Nf*sigma*Tf
   + 1624375296*Ca*Cf^3*Nca*Nf^2*sigma*Tf^2*z3
   - 22454599680*Ca*Cf^3*Nca*Nf^2*sigma*Tf^2*z5
   + 20065812480*Ca*Cf^3*Nca*Nf^2*sigma*Tf^2*z7
   + 856977408*Ca*Cf^3*Nca*Nf^2*sigma*Tf^2
   - 25754112*Ca*Cf^3*Nca*Nf*Tf
   + 764411904*Ca*Cf^2*Nca*Nf^3*sigma*Tf^3*z3^2
   - 8949989376*Ca*Cf^2*Nca*Nf^3*sigma*Tf^3*z3
   + 9555148800*Ca*Cf^2*Nca*Nf^3*sigma*Tf^3*z5
   - 248832000*Ca*Cf^2*Nca*Nf^3*sigma*Tf^3
   + 191102976*Ca*Cf^2*Nca*Nf^2*Tf^2*z3
   - 238878720*Ca*Cf^2*Nca*Nf^2*Tf^2*z5
   - 30357504*Ca*Cf^2*Nca*Nf^2*Tf^2
   + 37838389248*Ca*Cf*d4AA*Nf^3*sigma^4*Tf^3*z3
   + 23648993280*Ca*Cf*d4AA*Nf^3*sigma^4*Tf^3*z5
   - 27196342272*Ca*Cf*d4AA*Nf^2*sigma^3*Tf^2*z3
   + 14780620800*Ca*Cf*d4AA*Nf^2*sigma^3*Tf^2*z5
   + 7242504192*Ca*Cf*d4AA*Nf*sigma^2*Tf*z3
   - 5173217280*Ca*Cf*d4AA*Nf*sigma^2*Tf*z5
   - 147806208*Ca*Cf*d4AA*Nf*sigma^2*Tf
   - 955514880*Ca*Cf*d4FA*Nf*sigma*z3
   - 4777574400*Ca*Cf*d4FA*Nf*sigma*z5
   + 716636160*Ca*Cf*d4FA*Nf*sigma
   - 3822059520*Ca*Cf*d4FF*Nf^2*sigma*z3
   + 9555148800*Ca*Cf*d4FF*Nf^2*sigma*z5
   - 3105423360*Ca*Cf*d4FF*Nf^2*sigma
   + 891813888*Ca*Cf*Nca*Nf^4*sigma*Tf^4*z3
   + 1274019840*Ca*Cf*Nca*Nf^4*sigma*Tf^4*z5
   - 2133983232*Ca*Cf*Nca*Nf^4*sigma*Tf^4
   - 286654464*Ca*Cf*Nca*Nf^3*Tf^3*z3
   + 429981696*Ca*Cf*Nca*Nf^3*Tf^3
   + 45864714240*Ca*d4AA*Nf^6*sigma^6*Tf^6*z3^2
   + 58095304704*Ca*d4AA*Nf^6*sigma^6*Tf^6*z3
   + 63700992000*Ca*d4AA*Nf^6*sigma^6*Tf^6*z5
   - 92748644352*Ca*d4AA*Nf^6*sigma^6*Tf^6*z7
   - 45530284032*Ca*d4AA*Nf^5*sigma^5*Tf^5*z3^2
   - 225421885440*Ca*d4AA*Nf^5*sigma^5*Tf^5*z3
   - 16052649984*Ca*d4AA*Nf^5*sigma^5*Tf^5*z4
   + 65612021760*Ca*d4AA*Nf^5*sigma^5*Tf^5*z5
   + 19110297600*Ca*d4AA*Nf^5*sigma^5*Tf^5*z6
   + 166002794496*Ca*d4AA*Nf^5*sigma^5*Tf^5*z7
   + 11119804416*Ca*d4AA*Nf^4*sigma^4*Tf^4*z3^2
   + 301942702080*Ca*d4AA*Nf^4*sigma^4*Tf^4*z3
   + 27518828544*Ca*d4AA*Nf^4*sigma^4*Tf^4*z4
   - 188992880640*Ca*d4AA*Nf^4*sigma^4*Tf^4*z5
   - 35831808000*Ca*d4AA*Nf^4*sigma^4*Tf^4*z6
   - 130668152832*Ca*d4AA*Nf^4*sigma^4*Tf^4*z7
   - 1433272320*Ca*d4AA*Nf^4*sigma^4*Tf^4
   + 23651979264*Ca*d4AA*Nf^3*sigma^3*Tf^3*z3^2
   - 126484291584*Ca*d4AA*Nf^3*sigma^3*Tf^3*z3
   - 11107860480*Ca*d4AA*Nf^3*sigma^3*Tf^3*z4
   + 83055144960*Ca*d4AA*Nf^3*sigma^3*Tf^3*z5
   + 11048140800*Ca*d4AA*Nf^3*sigma^3*Tf^3*z6
   + 25539494400*Ca*d4AA*Nf^3*sigma^3*Tf^3*z7
   + 1251127296*Ca*d4AA*Nf^3*sigma^3*Tf^3
   - 15949633536*Ca*d4AA*Nf^2*sigma^2*Tf^2*z3^2
   + 13663116288*Ca*d4AA*Nf^2*sigma^2*Tf^2*z3
   + 644972544*Ca*d4AA*Nf^2*sigma^2*Tf^2*z4
   - 997194240*Ca*d4AA*Nf^2*sigma^2*Tf^2*z5
   + 3695155200*Ca*d4AA*Nf^2*sigma^2*Tf^2*z6
   - 906619392*Ca*d4AA*Nf^2*sigma^2*Tf^2*z7
   + 435290112*Ca*d4AA*Nf^2*sigma^2*Tf^2
   - 2029722624*Ca*d4AA*Nf*sigma*Tf*z3^2
   + 21032151552*Ca*d4AA*Nf*sigma*Tf*z3
   + 1572120576*Ca*d4AA*Nf*sigma*Tf*z4
   - 25841203200*Ca*d4AA*Nf*sigma*Tf*z5
   - 4199040000*Ca*d4AA*Nf*sigma*Tf*z6
   + 13113866304*Ca*d4AA*Nf*sigma*Tf*z7
   - 264549888*Ca*d4AA*Nf*sigma*Tf
   - 2606670720*Ca*d4AA*z3^2
   - 9714587904*Ca*d4AA*z3
   - 263279808*Ca*d4AA*z4
   + 13657027680*Ca*d4AA*z5
   + 577368000*Ca*d4AA*z6
   + 250332768*Ca*d4AA*z7
   + 164395008*Ca*d4AA
   - 764411904*Ca*d4FA*Nf^3*sigma^2*Tf^2*z3^2
   - 24970788864*Ca*d4FA*Nf^3*sigma^2*Tf^2*z3
   + 27709931520*Ca*d4FA*Nf^3*sigma^2*Tf^2*z5
   + 3511517184*Ca*d4FA*Nf^3*sigma^2*Tf^2*z7
   + 16727482368*Ca*d4FA*Nf^2*sigma*Tf*z3^2
   - 18893316096*Ca*d4FA*Nf^2*sigma*Tf*z3
   - 9923420160*Ca*d4FA*Nf^2*sigma*Tf*z5
   - 1207084032*Ca*d4FA*Nf^2*sigma*Tf*z7
   + 1565982720*Ca*d4FA*Nf^2*sigma*Tf
   + 961486848*Ca*d4FA*Nf*z3^2
   + 7536623616*Ca*d4FA*Nf*z3
   - 9983139840*Ca*d4FA*Nf*z5
   + 434367360*Ca*d4FA*Nf*z7
   - 22892544*Ca*d4FA*Nf
   + 1528823808*Ca*d4FF*Nf^3*sigma*Tf*z3^2
   + 2420637696*Ca*d4FF*Nf^3*sigma*Tf*z3
   - 3822059520*Ca*d4FF*Nf^3*sigma*Tf*z5
   - 1995964416*Ca*d4FF*Nf^3*sigma*Tf
   + 43794432*Ca*d4FF*Nf^2
   - 111476736*Ca*Nca*Nf^4*Tf^4
   - 4586471424*Cf*d4AA*Nf^4*sigma^4*Tf^4*z3
   - 2866544640*Cf*d4AA*Nf^4*sigma^4*Tf^4*z5
   + 4944789504*Cf*d4AA*Nf^3*sigma^3*Tf^3*z3
   - 2687385600*Cf*d4AA*Nf^3*sigma^3*Tf^3*z5
   - 2633637888*Cf*d4AA*Nf^2*sigma^2*Tf^2*z3
   + 1881169920*Cf*d4AA*Nf^2*sigma^2*Tf^2*z5
   + 53747712*Cf*d4AA*Nf^2*sigma^2*Tf^2
   + 31352832*Cf*d4AA*Nf*sigma*Tf*z3
   + 89579520*Cf*d4AA*Nf*sigma*Tf*z5
   - 6718464*Cf*d4AA*Nf*sigma*Tf
   + 214990848*Cf*d4FA*Nf*z3^2
   + 65691648*Cf*d4FA*Nf*z3
   - 701706240*Cf*d4FA*Nf*z5
   + 355332096*Cf*d4FA*Nf*z7
   + 3981312*Cf*d4FA*Nf
   - 1194393600*d4AA*Nf^4*sigma^3*Tf^4*z3^2
   - 3547348992*d4AA*Nf^4*sigma^3*Tf^4*z3
   - 573308928*d4AA*Nf^4*sigma^3*Tf^4*z4
   + 2747105280*d4AA*Nf^4*sigma^3*Tf^4*z5
   + 1194393600*d4AA*Nf^4*sigma^3*Tf^4*z6
   + 1783627776*d4AA*Nf^4*sigma^3*Tf^4*z7
   + 1839366144*d4AA*Nf^3*sigma^2*Tf^3*z3^2
   + 5340930048*d4AA*Nf^3*sigma^2*Tf^3*z3
   + 447897600*d4AA*Nf^3*sigma^2*Tf^3*z4
   - 6783160320*d4AA*Nf^3*sigma^2*Tf^3*z5
   - 1194393600*d4AA*Nf^3*sigma^2*Tf^3*z6
   - 693245952*d4AA*Nf^3*sigma^2*Tf^3*z7
   - 121430016*d4AA*Nf^3*sigma^2*Tf^3
   - 1279494144*d4AA*Nf^2*sigma*Tf^2*z3^2
   - 3283587072*d4AA*Nf^2*sigma*Tf^2*z3
   - 342641664*d4AA*Nf^2*sigma*Tf^2*z4
   + 6102604800*d4AA*Nf^2*sigma*Tf^2*z5
   + 839808000*d4AA*Nf^2*sigma*Tf^2*z6
   - 1272402432*d4AA*Nf^2*sigma*Tf^2*z7
   + 4976640*d4AA*Nf^2*sigma*Tf^2
   + 625190400*d4AA*Nf*Tf*z3^2
   + 3167320320*d4AA*Nf*Tf*z3
   + 95738112*d4AA*Nf*Tf*z4
   - 2953946880*d4AA*Nf*Tf*z5
   - 209952000*d4AA*Nf*Tf*z6
   - 1336414464*d4AA*Nf*Tf*z7
   - 68304384*d4AA*Nf*Tf
   + 47775744*d4FA*Nf^2*Tf*z3^2
   - 2102132736*d4FA*Nf^2*Tf*z3
   + 2348974080*d4FA*Nf^2*Tf*z5 )/(373248*Ca*Nca);


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


